Inclusive cross section measurements in final states with and without protons for charged-current $\nu_\mu$-Ar scattering in MicroBooNE

A detailed understanding of inclusive muon neutrino charged-current interactions on argon is crucial to the study of neutrino oscillations in current and future experiments using liquid argon time projection chambers. To that end, we report a comprehensive set of differential cross section measurements for this channel that simultaneously probe the leptonic and hadronic systems by dividing the channel into final states with and without protons. Measurements of the proton kinematics and proton multiplicity of the final state are also presented. For these measurements, we utilize data collected with the MicroBooNE detector from 6.4$\times10^{20}$ protons on target from the Fermilab Booster Neutrino Beam at a mean neutrino energy of approximately 0.8 GeV. We present in detail the cross section extraction procedure, including the unfolding, and model validation that uses data to model comparisons and the conditional constraint formalism to detect mismodeling that may introduce biases to extracted cross sections that are larger than their uncertainties. The validation exposes insufficiencies in the overall model, motivating the inclusion of an additional data-driven reweighting systematic to ensure the accuracy of the unfolding. The extracted results are compared to a number of event generators and their performance is discussed with a focus on the regions of phase-space that indicate the greatest need for modeling improvements.

==> anc/DataRelease/gen_compare_demo.C <==
// Standard library includes
#include <fstream>
#include <iostream>
#include <sstream>
#include <string>

// ROOT includes
#include "TMatrixD.h"

// Main function is gen_compare_demo(pred_is_total=false, use_svd=true).
// The first bool tells the function if the prediction is in terms of total cross section (true) or differential cross section (false, the default) for each bin.
// The second bool dictates if SVD (recommended) or LU decomposition is used to invert the covariance matrix.
// By default, the cross section results should be in xs.txt, the covariance matrix in cov.txt, and the additional smearing matrix in Ac.txt.
// The phase space limits are in real_bins.txt.
// The external prediction is contained in pred.txt.
// See gen_compare_demo() or the readme.txt for more information.





//Checks the file to see how many bins there are.
int get_n_bins( std::string input_file_name) {

  int n_bins = 0;

  // Get the table of matrix element values.
  std::ifstream matrix_table_file( input_file_name );

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( matrix_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(matrix_table_file, line) ) {
    if(line == "end") break;
    n_bins++;
  }

  return n_bins;

}



// Loads the file into a matrix.
TMatrixD load_matrix( std::string input_file_name, int lo=0, int hi=703) {

  // Get the table of matrix element values.
  std::ifstream matrix_table_file( input_file_name );

 // Declare a matrix of the appropriate size for our bins. 
  int num_bins = hi-lo+1;
  TMatrixD matrix( num_bins, num_bins );

  if(hi<=lo){std::cout<<"ERROR in load_matrix(): hi<=lo"<<std::endl; return matrix;}

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( matrix_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(matrix_table_file, line) ) {
    if(line == "end") break;

    // Read the given line.
    int global_binX, global_binY;
    double element;
    std::stringstream temp_ss( line );
    temp_ss >> global_binX >> global_binY >> element;

    // Check to see if we want to fill bins in this range and fill the matrix if we do.
    if( (global_binX>=lo && global_binX<=hi) && (global_binY>=lo && global_binY<=hi) ){
      matrix( global_binX-lo, global_binY-lo ) = element;
    }

    // We have passed the high index, end filling the matrix.
    if(global_binX>hi && global_binY>hi){break;}
  }

  return matrix;

}



// Loads the file into a vector.
TMatrixD load_vector( std::string input_file_name, int lo=0, int hi=703) {

  // Get the table of matrix element values.
  std::ifstream vector_table_file( input_file_name );

  // Declare a matrix of the appropriate size for our bins.
  int num_bins = hi-lo+1;
  TMatrixD vector( num_bins, 1 );

  if(hi<=lo){std::cout<<"ERROR in load_vector(): hi<=lo"<<std::endl; return vector;}

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( vector_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(vector_table_file, line) ) {
    if(line == "end") break;
    
    // Read the given line.
    int global_binX;
    double element;
    std::stringstream temp_ss( line );
    temp_ss >> global_binX >> element;

    // Check to see if we want to fill bins in this range and fill the vector if we do.   
    if( global_binX>=lo && global_binX<=hi ){
      vector( global_binX-lo, 0 ) = element;
    } 
    // We have passed the high index, end filling the vector.
    if( global_binX>hi ){ break; }
  }

  return vector;

}



// Loads the file phase space limits for the bins and reweight the prediction accordingly.
TMatrixD divide_by_binwidth( TMatrixD pred, std::string input_file_name) {

  // Get the file with the phase space limits the bins.
  std::ifstream vector_table_file( input_file_name );

  // Skip the header line which contains the data column names.
  std::string dummy;
  std::getline( vector_table_file, dummy );

  // Parse its contents from the remaining lines.
  std::string line;
  while ( std::getline(vector_table_file, line) ) {
    if(line == "end") break;

    // Read the given line.
    int global_binX, binX;
    double hi_row,lo_row, hi_subrow,lo_subrow, hi_element,lo_element;
    std::stringstream temp_ss( line );
    temp_ss >> global_binX >> binX >> lo_row >> hi_row >> lo_subrow >> hi_subrow >> lo_element >> hi_element;

    // Get the width of the bin using all three possible dimensions. Make sure the width is one if the dimension is not being used (ie hi_row=lo_row).
    double dx1 = hi_row-lo_row;
    if(dx1==0) {dx1=1;}
    double dx2 = hi_subrow-lo_subrow;
    if(dx2==0) {dx2=1;}
    double dx3 = hi_element-lo_element;
    if(dx3==0) {dx3=1;}
    double diff = dx1*dx2*dx3;

    // Divide the prediction of the total cross section by the bin width to obtain the differential one.
    double val = pred( global_binX, 0 );
    pred( global_binX, 0 ) = val/diff;
  }

  return pred;

}


// Calculate chi2 for a sub-set of bins in a given measurment.
// Note: The prediction should still contain an estimation for the cross section in bins not being used in the calculation but still corresponding to the same measuremnt.
//       This is required for Ac to properly smear the prediction. This smearing takes place in the gen_compare_demo(). 
double calc_chi2(TMatrixD data_full, TMatrixD pred_full, TMatrixD cov_full, std::vector<int> bins = {}, bool use_svd=true) {

  // Form smaller vectors and matrices containing only the bins we are interested in.
  // This is done by looping over all bins and adding the given one to the smaller matrix if it is in std::vector<int> bins.
  int num_bins = bins.size();
  int num_bins_full = cov_full.GetNrows();
  TMatrixD pred(num_bins,1);
  TMatrixD data(num_bins,1);
  TMatrixD cov(num_bins,num_bins);

  // Indicies for the small matrix.
  int i_index = 0;
  int j_index = 0;
  for(int i=0; i<num_bins_full; i++){
    bool flag_add_i = false;

    // Check if this i is in vector<int> bins, add it to pred and data if it is.
    for(int k=0; k<num_bins; k++){
      if(bins.at(k)==i){
        pred(i_index,0) = pred_full(i,0); 
        data(i_index,0) = data_full(i,0);
        // Set flag indicating this i is in vector<int> bins and move onto incrementing over j.
        flag_add_i = true; 
        break;
      }
    }

    // The given i bin is not in vector<int> bins, go onto the next one.
    if(!flag_add_i){continue;}

    // Now do the same, but for j.
    for(int j=0; j<num_bins_full; j++){
      for(int k=0; k<num_bins; k++){
        // Check if this i is in vector<int> bins, add the i,j bin to cov and Ac if it is.
        if(bins.at(k)==j){
          flag_add_i = true; 
          cov(i_index,j_index) = cov_full(i,j); 
          // Increment the index and go onto the next bin.
          j_index++;
          break;
        }
      }
    }
 
   // Reset the j index and go onto the next i bin. 
    j_index = 0;
    i_index++;
  }

  // Invert the covariance matrix. We recommend using SVD as it provides better numerical stability.
  TMatrixD inv_cov = cov;
  if(!use_svd){inv_cov.Invert();}
  else{
    TDecompSVD svd(cov);
    inv_cov = TMatrixDSym(cov.GetNrows(), svd.Invert().GetMatrixArray());
  }
  // Compute a vector of differences between the data and the smeared prediction.
  TMatrixD diff_vec = data;
  diff_vec -= pred;
  // Compute the transpose of this vector.
  TMatrixD diff_vec_tr = diff_vec;
  diff_vec_tr.T();

  // Multiply diff^{T} * cov^{-1} * diff to get the chi-squared metric value the goodness-of-fit.
  TMatrixD temp1( inv_cov, TMatrixD::kMult, diff_vec );
  TMatrixD temp2( diff_vec_tr, TMatrixD::kMult, temp1 );

  // We now have a 1x1 matrix containing the chi-squared value.
  double chi2 = temp2( 0, 0 );
  return chi2;

}



double calc_chi2(TMatrixD data_full, TMatrixD pred_full, TMatrixD cov_full, int lo_index=0, int hi_index=703, bool use_svd=true) {

  if(hi_index<=lo_index){std::cout<<"ERROR calc_chi2(): hi_index<=lo_index"<<std::endl; return 0;}

  // Create a vector of bins to be given to calc_chi2().
  std::vector<int> all_bins = {};
  for(int i=lo_index; i<=hi_index; i++){ all_bins.push_back(i); }

  // Return the chi2 value using calc_chi2().
  return calc_chi2(data_full, pred_full, cov_full, all_bins, use_svd);
}



void gen_compare_demo(bool pred_is_total=false, bool use_svd=true) {
  
  // Name of files containing the prediction, corss section measurments, covariance matrix and additional smearing matrix.
  const std::string data_file_name = "xs.txt";
  const std::string cov_file_name = "cov.txt";
  const std::string Ac_file_name = "Ac.txt";
  // Replace this one with an independent prediction. It need to contain all measuremtns, but it should contain an esitmate for the cross section in all bins in which it is comparing to this data. 
  // If bins are ommited, the smearing will not be properly accounting for the bias induced by unfolding.
  const std::string pred_file_name = "pred.txt"; 

  // Bin index:
  //0-703:   All bins
  //0-21:    0pNp Emuon
  //22-55:   0pNp CosThetaMu
  //56-75:   0pNp Enu
  //76-84:   0pNp nu
  //85-98:   0pNp Eavail
  //99-113:  Kp
  //114-133: CosThetaP
  //134-137: Pmult
  //138-261: 0pNp [CosThetaMu, Emuon] ie. Emuon in CosThetaMu slices
  //262-357: 0pNp [CosThetaP, Kp]
  //358-368: Xp Emuon
  //369-385: Xp CosThetaMu
  //386-454: Xp [CosThetaMu, Emuon]
  //455-703: Xp [Eavail, CosThetaMu, Emuon]

  // Check the cross section data file to see how many bins it has
  int num_bins = get_n_bins(data_file_name);

  // Load the column vector containing the prediction and data for all bins as a TMatrixD object.
  TMatrixD pred = load_vector( pred_file_name, 0, num_bins-1);
  TMatrixD data = load_vector( data_file_name, 0, num_bins-1);
  // Load the matrices needed for the comparison of the prediction to data.
  TMatrixD cov = load_matrix( cov_file_name, 0, num_bins-1);
  TMatrixD Ac = load_matrix( Ac_file_name, 0, num_bins-1);

  // Divide by the bin width if this the prediction has not been, in other words, it is the total cross section for the given bin, not the differential cross section.
  const std::string real_bins_file_name = "real_bins.txt";
  if(pred_is_total){ pred = divide_by_binwidth( pred, real_bins_file_name ); }
  // Multiply the prediction by the additional smearing matrix.
  TMatrixD Ac_times_pred( Ac, TMatrixD::kMult, pred );

  // Calculate chi2 over all bins.
  double chi2_all = calc_chi2(data, Ac_times_pred, cov, 0, num_bins-1, use_svd);
  std::cout<<"chi2 = " << chi2_all << " for all bins"<<std::endl;

  // Calculate chi2 between data and pred for 0pNp Emuon.
  double chi2_Emuon = calc_chi2(data, Ac_times_pred, cov, 0, 21, use_svd);
  std::cout<<"chi2 = " << chi2_Emuon << " for 0pNp Emuon"<<std::endl;

  // Calculate chi2 between data and pred for 0p Emuon.
  std::vector<int> Emuon_0p_bins = {};
  for(int i=0; i<=10; i++){ Emuon_0p_bins.push_back(i); }
  double chi2_Emuon_0p = calc_chi2(data, Ac_times_pred, cov, Emuon_0p_bins, use_svd);
  std::cout<<"chi2 = " << chi2_Emuon_0p << " for 0p Emuon"<<std::endl;

  // Calculate chi2 between data and pred for Np Emuon.
  std::vector<int> Emuon_Np_bins = {};
  for(int i=11; i<=21; i++){ Emuon_Np_bins.push_back(i); }
  double chi2_Emuon_Np = calc_chi2(data, Ac_times_pred, cov, Emuon_Np_bins, use_svd);
  std::cout<<"chi2 = " << chi2_Emuon_Np << " for Np Emuon"<<std::endl;

  // Calculate chi2 between data and pred for 0pNp 2D [CosThetaMu, Emuon].
  double chi2_CosThetaMuEmu2d = calc_chi2(data, Ac_times_pred, cov, 138, 261, use_svd);
  std::cout<<"chi2 = " << chi2_CosThetaMuEmu2d << " for 0pNp [CosThetaMu, Emu]"<<std::endl;

  // Calculate chi2 between data and pred for 0pNp blockwise Emuon and CosThetaMu.
  std::vector<int> EmuCosThetaMu_bins = {};
  for(int i=0; i<=21; i++){ EmuCosThetaMu_bins.push_back(i); }// Add the Emuon bins.
  for(int i=22; i<=55; i++){ EmuCosThetaMu_bins.push_back(i); }// Add the CosThetaMu bins.
  double chi2_EmuCosThetaMu = calc_chi2(data, Ac_times_pred, cov, EmuCosThetaMu_bins, use_svd);
  std::cout<<"chi2 = " << chi2_EmuCosThetaMu << " for 0pNp blockwse Emuon and CosThetaMu"<<std::endl;
}





==> anc/DataRelease/numu_flux.txt <==
E_lo    E_hi    flux 
0    0.05    1964243101.88264
0.05    0.1    7404473528.77539
0.1    0.15    9506509252.86294
0.15    0.2    11464507271.2782
0.2    0.25    14247743957.3751
0.25    0.3    15609402532.2837
0.3    0.35    16683212486.4041
0.35    0.4    17455266839.8039
0.4    0.45    18527173072.0085
0.45    0.5    19309311665.7063
0.5    0.55    19643980470.2091
0.55    0.6    19710281720.5012
0.6    0.65    19541724438.9885
0.65    0.7    19302816825.5501
0.7    0.75    19002916367.9928
0.75    0.8    18629805846.4814
0.8    0.85    17925949378.0845
0.85    0.9    17238280175.3652
0.9    0.95    16473771676.6643
0.95    1    15586932235.1936
1    1.05    14740188700.2372
1.05    1.1    13821653977.6877
1.1    1.15    12885859175.0346
1.15    1.2    12008930471.9093
1.2    1.25    11033085695.0066
1.25    1.3    10092653079.3011
1.3    1.35    9155698800.95709
1.35    1.4    8236738083.56691
1.4    1.45    7266765055.91461
1.45    1.5    6353775757.20052
1.5    1.55    5518307247.53053
1.55    1.6    4777363794.79635
1.6    1.65    4045022773.41391
1.65    1.7    3428843641.79129
1.7    1.75    2886107330.49087
1.75    1.8    2385052127.10192
1.8    1.85    1962640810.45331
1.85    1.9    1609750219.05687
1.9    1.95    1293886550.17912
1.95    2    1056130428.11224
2    2.05    851139575.639511
2.05    2.1    687710739.122682
2.1    2.15    564142002.562436
2.15    2.2    461045599.293793
2.2    2.25    381805624.795434
2.25    2.3    328066131.178656
2.3    2.35    283874223.940285
2.35    2.4    251793228.463716
2.4    2.45    223552645.778068
2.45    2.5    209170598.839492
2.5    2.55    195820368.192419
2.55    2.6    183984870.595284
2.6    2.65    174684528.984896
2.65    2.7    163038995.392218
2.7    2.75    159387021.511031
2.75    2.8    155362475.960183
2.8    2.85    143838232.253703
2.85    2.9    138877413.11017
2.9    2.95    136517732.728013
2.95    3    132516826.14537
3    3.05    130472750.659401
3.05    3.1    125279892.83935
3.1    3.15    117315489.350503
3.15    3.2    117287050.819493
3.2    3.25    114216407.162097
3.25    3.3    110987063.942065
3.3    3.35    105487034.10253
3.35    3.4    103953461.64719
3.4    3.45    100610005.457303
3.45    3.5    94284361.1039479
3.5    3.55    93064419.8928022
3.55    3.6    89916265.538901
3.6    3.65    84257760.4153647
3.65    3.7    84470780.2635733
3.7    3.75    78021154.6803915
3.75    3.8    76905727.3134922
3.8    3.85    72969098.9878471
3.85    3.9    69682519.8599784
3.9    3.95    67241605.7559627
3.95    4    64138082.8505702
4    4.05    60710611.883741
4.05    4.1    56548673.2406497
4.1    4.15    55805324.1304131
4.15    4.2    53336061.2068421
4.2    4.25    50254383.0405689
4.25    4.3    49425090.3571236
4.3    4.35    45088259.2338964
4.35    4.4    41902381.2134668
4.4    4.45    42387989.3155318
4.45    4.5    39576746.3282122
4.5    4.55    36584331.0589562
4.55    4.6    35003166.6771168
4.6    4.65    33021844.3534225
4.65    4.7    31256322.9330197
4.7    4.75    30912503.784458
4.75    4.8    28481996.2091398
4.8    4.85    26134606.2962201
4.85    4.9    24689444.4790825
4.9    4.95    23281109.2139304
4.95    5    21462792.6026786
5    5.05    20472602.4259664
5.05    5.1    20101510.995301
5.1    5.15    18634011.0260455
5.15    5.2    17247969.0572841
5.2    5.25    15901220.7055013
5.25    5.3    15410454.1948146
5.3    5.35    14795661.5985737
5.35    5.4    13222750.6705289
5.4    5.45    12559020.4759735
5.45    5.5    11914264.2540002
5.5    5.55    10306724.7045999
5.55    5.6    10454928.0270849
5.6    5.65    9398799.93147052
5.65    5.7    8503120.77185153
5.7    5.75    8218331.76021186
5.75    5.8    7417432.75204895
5.8    5.85    6834936.27935204
5.85    5.9    6007976.09371826
5.9    5.95    5186219.17243322
5.95    6    4863751.34999226
6    6.05    4320907.34009097
6.05    6.1    4037150.01017563
6.1    6.15    3455774.93065733
6.15    6.2    3080870.7631846
6.2    6.25    2703320.10781035
6.25    6.3    2111000.23086881
6.3    6.35    2133248.67153242
6.35    6.4    1515091.89575573
6.4    6.45    1188766.48078036
6.45    6.5    1075460.91401365
6.5    6.55    857596.647273399
6.55    6.6    634439.404730113
6.6    6.65    424066.044422971
6.65    6.7    247513.902382691
6.7    6.75    113350.42249385
6.75    6.8    66655.6105365485
6.8    6.85    8971.14542887701
6.85    6.9    8971.14542887598
6.9    6.95    8971.14542887598
6.95    7    8971.14542887598
7    7.05    4485.57271443799
7.05    7.1    7.96797776991896e-11
7.1    7.15    0
7.15    7.2    0
7.2    7.25    0
7.25    7.3    0
7.3    7.35    0
7.35    7.4    0
7.4    7.45    0
7.45    7.5    0
7.5    7.55    0
7.55    7.6    0
7.6    7.65    0
7.65    7.7    0
7.7    7.75    0
7.75    7.8    0
7.8    7.85    0
7.85    7.9    0
7.9    7.95    0
7.95    8    0
8    8.05    0
8.05    8.1    0
8.1    8.15    0
8.15    8.2    0
8.2    8.25    0
8.25    8.3    0
8.3    8.35    0
8.35    8.4    0
8.4    8.45    0
8.45    8.5    0
8.5    8.55    0
8.55    8.6    0
8.6    8.65    0
8.65    8.7    0
8.7    8.75    0
8.75    8.8    0
8.8    8.85    0
8.85    8.9    0
8.9    8.95    0
8.95    9    0
9    9.05    0
9.05    9.1    0
9.1    9.15    0
9.15    9.2    0
9.2    9.25    0
9.25    9.3    0
9.3    9.35    0
9.35    9.4    0
9.4    9.45    0
9.45    9.5    0
9.5    9.55    0
9.55    9.6    0
9.6    9.65    0
9.65    9.7    0
9.7    9.75    0
9.75    9.8    0
9.8    9.85    0
9.85    9.9    0
9.9    9.95    0
9.95    10    0
end


==> anc/DataRelease/pred.txt <==
GlobalXbin    Z
0    0.03691182413845359
1    0.05874558687640291
2    0.06100010530447129
3    0.05676672204013238
4    0.05028610994576915
5    0.04671537184813934
6    0.04032003845556394
7    0.0340566461817047
8    0.02898312175086085
9    0.01862315859574028
10    0.003446549293360834
11    0.1705389320241675
12    0.3077827152524142
13    0.3525410881841509
14    0.3293525774162077
15    0.2967824881569289
16    0.2651731430636943
17    0.2341990317255424
18    0.1942212150384453
19    0.1560340554891789
20    0.09490639685290231
21    0.01545551928727596
22    0.0041288106605906
23    0.005143010703207443
24    0.00535234600282651
25    0.005889828115111078
26    0.007270261731095405
27    0.007676906342282604
28    0.008932092532269937
29    0.01099512768179435
30    0.01184100817926491
31    0.01426364087501545
32    0.01834652587557757
33    0.02270729184722872
34    0.02740571497644911
35    0.03678308782773271
36    0.05170020760716595
37    0.08460394953030352
38    0.1627213473780935
39    0.02869582382653143
40    0.03628731202790722
41    0.03882801865735067
42    0.04451580634588544
43    0.05119903856587037
44    0.05594035393017237
45    0.06457209474541478
46    0.07381702043391328
47    0.08558733034725693
48    0.09912550369813473
49    0.1162701503048895
50    0.1450947383182792
51    0.1786440333116547
52    0.2320726763931664
53    0.3140662358148213
54    0.4489437427999133
55    0.5910070245076171
56    0.023545930231032
57    0.03991586804486603
58    0.04684197224519805
59    0.0512992498010554
60    0.05664255100509016
61    0.06484757713666281
62    0.07371760113515918
63    0.08846788132891661
64    0.1072917676722177
65    0.1900611389321653
66    0.07441629918967303
67    0.2015598946780683
68    0.2727743806372839
69    0.3223617335026552
70    0.3731203309161251
71    0.4102992683026338
72    0.4541855170435776
73    0.4960994616737902
74    0.5683690529077678
75    0.7815384858907138
76    0.08109413762519715
77    0.03660969489576558
78    0.0056551215680582
79    0.1475148494701277
80    0.3824261540368751
81    0.5159435619600941
82    0.2986459760001274
83    0.1039775567408161
84    0.01310222073459503
85    0.1360441967748987
86    0.02451373467630067
87    0.01624860087156322
88    0.006822740023792759
89    0.0008929415959404649
90    0.5327449231363682
91    0.3793935155884677
92    0.232545881936718
93    0.1453110716002153
94    0.09544591330972421
95    0.06505867622766517
96    0.03938095056933314
97    0.01668943311503895
98    0.003017568722184579
99    1.423572234847477
100    1.204620509296987
101    0.9713136045355704
102    0.911801527780906
103    0.8438651237742739
104    0.8138469405606039
105    0.7488501179719749
106    0.6881257963124303
107    0.5932634583839254
108    0.4578560024456934
109    0.3513596876782025
110    0.2742692599710858
111    0.1890778744647206
112    0.1105863207660152
113    0.03919003871130092
114    0.01001361787784891
115    0.01178830269419294
116    0.01369127929668254
117    0.01663641342517195
118    0.02047120056994901
119    0.02371146923074296
120    0.02798651415640066
121    0.03393330428383884
122    0.04185092394020994
123    0.05119168573625869
124    0.06125993588171612
125    0.07556087016855145
126    0.09444924403568555
127    0.1261526857331234
128    0.1680640069792691
129    0.2216827651031617
130    0.2902105946980487
131    0.3690861169562826
132    0.4542229082460364
133    0.5787900422240855
134    0.04981461316386367
135    0.1830052786825476
136    0.05932712586199483
137    0.02674283529784844
138    0.01783999683338347
139    0.01878072509653149
140    0.0003940481044358493
141    0.0192865814310519
142    0.02677366738115485
143    0.01981362346931374
144    0.0004937376078130335
145    0.01955346889726223
146    0.03430152661083656
147    0.03553090455059812
148    0.002082754019315957
149    0.02005199088887811
150    0.04007894209722495
151    0.05010843685147261
152    0.04691384306014284
153    0.03350794318526973
154    0.001453624658644162
155    0.01995422201480728
156    0.04136347713512979
157    0.05458491126761134
158    0.06198806555936653
159    0.05934542601507357
160    0.04669453398198654
161    0.03157801983151601
162    0.01759116852388586
163    0.0009356996702942229
164    0.02297704534987558
165    0.0565017766960754
166    0.07741088898430937
167    0.08370865289245434
168    0.08253518430596045
169    0.0725663108355121
170    0.04990539973507965
171    0.0340112898715635
172    0.002503140690952257
173    0.02355857505853289
174    0.0551351749823295
175    0.08360431219295861
176    0.1000132425345105
177    0.116166297392276
178    0.1138198336258122
179    0.0994555267762533
180    0.08244017875647025
181    0.04124523785373345
182    0.003585012418015206
183    0.01574896313384392
184    0.04181351929043853
185    0.06889379949783725
186    0.09022113762933676
187    0.1218834141210145
188    0.1325793285418441
189    0.1487007286346486
190    0.1556496047582303
191    0.1310019174558515
192    0.030238770860311
193    0.08886292904303024
194    0.1384261872037429
195    0.08938434349730659
196    0.0008440890936923215
197    0.09129634341425673
198    0.1639280060772687
199    0.1751157097225872
200    0.09078170884478667
201    0.02255867697906817
202    0.0001894523873705016
203    0.09548896064588432
204    0.1782283425611819
205    0.225721916607637
206    0.214937651654112
207    0.1297080982831046
208    0.0610851202105152
209    0.001068103788050677
210    0.0889258392800297
211    0.1820583604339777
212    0.2434003395359717
213    0.2888345324968007
214    0.2637346065539148
215    0.1983229607602409
216    0.1098184004912659
217    0.03901767071784459
218    0.0007142057565900313
219    0.07956057058150336
220    0.1718173383543327
221    0.249565772419452
222    0.3421750687504705
223    0.3789137734123928
224    0.3488610413410929
225    0.2949546246920655
226    0.1911520793610185
227    0.09100267631545202
228    0.003311754852731683
229    0.07231345883056442
230    0.1374825771574031
231    0.2396048518533587
232    0.3607937299077502
233    0.4591004704374238
234    0.4786512426778403
235    0.456367875291377
236    0.3990497662360755
237    0.2920295929295921
238    0.1072538593715474
239    0.003731270252596964
240    0.05944893375044027
241    0.1159817156182574
242    0.1950385855116475
243    0.3192658728067666
244    0.4543616989013861
245    0.5225523450097338
246    0.5842639959216755
247    0.570699411890039
248    0.5068293904915765
249    0.3010831022109367
250    0.0266155499535495
251    0.04513889850402966
252    0.07015058648888425
253    0.1051689599238648
254    0.178364902103624
255    0.2657908141742044
256    0.3523753899285619
257    0.4358839229279358
258    0.5056477342123489
259    0.5617197772030458
260    0.5063212309864076
261    0.1237029081087079
262    0.148088509153575
263    0.06475100556639665
264    0.05091742909356099
265    0.04184368849894179
266    0.02732435008236347
267    0.02124959403042899
268    0.01473349803804086
269    0.0004860911497181133
270    0.322842177494126
271    0.1716919705152605
272    0.1353962582945746
273    0.1134772582535912
274    0.0969577594847561
275    0.07345701104425194
276    0.05985392981784057
277    0.03218214972086994
278    0.001113392918706279
279    0.6008431337288417
280    0.3879247312028631
281    0.3342863618646128
282    0.2522842974295507
283    0.2310901659159791
284    0.2102462528500708
285    0.0771439276172297
286    0.105756105266506
287    0.05844731107375395
288    0.02912798559738236
289    0.001603958463932398
290    0.9215629205117262
291    0.7293677739353942
292    0.6719522860782541
293    0.5939132428141669
294    0.5251675998883757
295    0.4438172602085509
296    0.3879198872823503
297    0.2962032585119732
298    0.1757923164269357
299    0.1042597544173527
300    0.04637113295926919
301    0.004750765158447226
302    1.119094954587133
303    1.07434034916261
304    1.03213181763139
305    0.9545864194775894
306    0.9643652166787601
307    0.8506504412942338
308    0.7993405311239468
309    0.6712079125350007
310    0.4969883909469724
311    0.3522927029657934
312    0.248221080930691
313    0.1349070865543905
314    0.04730370412225817
315    0.006507774323005229
316    1.226968934681232
317    1.178124959808458
318    1.199751533885221
319    1.140196941077295
320    1.140288171879415
321    1.176046522178245
322    1.052547260374905
323    0.9816927849170608
324    0.8152993901855734
325    0.6596597105047119
326    0.5438023903680946
327    0.3656090013584348
328    0.1849499133236024
329    0.04106590150311172
330    1.253682327005915
331    1.210153095063899
332    1.216137085840752
333    1.263508867302036
334    1.274045150130968
335    1.245881701621764
336    1.229621748236275
337    1.177308845416526
338    0.9811076592445638
339    0.809338906669111
340    0.6796907043191462
341    0.5135217640112987
342    0.3330456361944406
343    0.1142044948164033
344    1.327091291995984
345    1.371452152580628
346    1.359532535849416
347    1.404491824976287
348    1.430388000592259
349    1.373361750740068
350    1.388767508875572
351    1.333550272238155
352    1.192209554313899
353    1.021022803074803
354    0.8875443520760709
355    0.6871398805962652
356    0.4815867026987166
357    0.2220852588204923
358    0.2074506395205395
359    0.3665286583040488
360    0.4135409699246324
361    0.3861193288619276
362    0.3470683733234628
363    0.3118885255803105
364    0.2745189212762835
365    0.2282778855206078
366    0.1850171487907267
367    0.1135296048568784
368    0.01890208756722254
369    0.03282465417048507
370    0.04143031671675373
371    0.04418037122129819
372    0.0504056109503129
373    0.05846928116036284
374    0.06361725043077346
375    0.07350415993968051
376    0.08481212952586477
377    0.09742830790795713
378    0.1133891445731502
379    0.1346167592879999
380    0.1678019820506205
381    0.2060495383322315
382    0.2688557029837697
383    0.3657666096370529
384    0.5335471761886973
385    0.7537268846982816
386    0.1067029258764137
387    0.1572069216732828
388    0.09768498283277394
389    0.0009024798904138292
390    0.1105828993934654
391    0.1907015172416165
392    0.1949293113215106
393    0.0985946999180972
394    0.02386157640277795
395    0.0002014667574144295
396    0.1150424265131592
397    0.2125299004154864
398    0.261252809007986
399    0.2401990099511445
400    0.1418882471515975
401    0.06596258958947078
402    0.001139797347074834
403    0.108977832441387
404    0.2221372751931914
405    0.2935087763874443
406    0.3357486420458823
407    0.29724243583093
408    0.2169373128491071
409    0.1186801749390087
410    0.04233388585689376
411    0.0007667903795447553
412    0.09951479259631064
413    0.2131808428274737
414    0.3041507444379056
415    0.4041631159312895
416    0.438259062737561
417    0.3955556553367433
418    0.3265326939645417
419    0.2087431403047524
420    0.09896360574457094
421    0.003674718658089588
422    0.08867491264112945
423    0.1718292577272179
424    0.2961065920987836
425    0.4382044902426144
426    0.5428090473909474
427    0.5611865270007713
428    0.5289340348954282
429    0.4489551710337505
430    0.326040843116972
431    0.1176793286273075
432    0.004287898285549996
433    0.07538755063549675
434    0.1526360367681616
435    0.2501737908695191
436    0.4028701482427409
437    0.5543750933137582
438    0.6387186157308177
439    0.6980836317832698
440    0.6701549487914832
441    0.5892695957041691
442    0.3423283546449303
443    0.03020057199919663
444    0.05673099504175987
445    0.09304360891061748
446    0.1469824852894117
447    0.2472587199799534
448    0.3560119138340757
449    0.4742591374394782
450    0.5684631467710763
451    0.6543487969782932
452    0.7173690468503923
453    0.6373219528609224
454    0.1539416610571456
455    0.2023302309907391
456    0.3036779511193161
457    0.1467783940471439
458    0.0009219074884896429
459    0.2029607924685573
460    0.3782686460565752
461    0.349699959240591
462    0.1376539628530113
463    0.00090676135022925
464    0.216135306232025
465    0.4094590644080401
466    0.5291136647693341
467    0.4306789907315711
468    0.2001162955111935
469    0.004057284943000782
470    0.2009034793864412
471    0.4211947026441673
472    0.5923565362965033
473    0.6961998091458794
474    0.5637624209360304
475    0.3315418236643151
476    0.1473482955116257
477    0.003223204173879885
478    0.1829082776625039
479    0.3942529915079088
480    0.6160563285233972
481    0.8647518633742011
482    0.9576101679077398
483    0.8272162998295771
484    0.6080758751197196
485    0.3335303317450986
486    0.12848803867205
487    0.003584494813249147
488    0.1645011040013441
489    0.3206170842382553
490    0.6056852998393757
491    0.9654015091622922
492    1.241969670695747
493    1.292450305453695
494    1.241075036858954
495    0.98317200375967
496    0.6398491983150559
497    0.03661712754925815
498    0.1397685595306318
499    0.2906730320414346
500    0.5142858206061797
501    0.9088833483863501
502    1.263471323321286
503    1.544084991107909
504    1.721580498148813
505    1.673145888831826
506    1.449273440096227
507    0.7802105246492401
508    0.04456329151658305
509    0.1323304534725355
510    0.300472379328003
511    0.5426676324879807
512    0.8385136239382969
513    1.180353937441736
514    1.449202054025518
515    1.723805048269
516    1.916961949915837
517    1.759764116429078
518    0.3830570131910546
519    0.1103005071227703
520    0.1811020542638552
521    0.006583241889445127
522    0.1271455867994295
523    0.2064671679307579
524    0.2660477542336259
525    0.1385289831020138
526    0.001281155143278598
527    0.1251826497594062
528    0.2282339158404394
529    0.2881984107569829
530    0.3360943983603136
531    0.2232894722801879
532    0.004938220701230347
533    0.1263000763707101
534    0.2550469646395927
535    0.3171833864116695
536    0.3865152710946635
537    0.4135640753338818
538    0.3707030487205016
539    0.1903883198263251
540    0.003756141552783115
541    0.1157029228513637
542    0.2708840963315937
543    0.3518013900973617
544    0.4479246739554216
545    0.4992990269675466
546    0.499618979460111
547    0.5137274879198327
548    0.36948720392188
549    0.1677056538572566
550    0.004554311024870489
551    0.1465674088623392
552    0.3513751987373707
553    0.4752409134107859
554    0.5572609346876271
555    0.625697477583762
556    0.5664555840291358
557    0.5669848543818873
558    0.5007347359149842
559    0.04615170969718595
560    0.1209290901158942
561    0.2937887195333994
562    0.4312161237340542
563    0.6416710051084099
564    0.6321154648030561
565    0.7048078633668802
566    0.6264385242086514
567    0.6296138876601691
568    0.4379308486330419
569    0.0409958282489212
570    0.08573065278445198
571    0.1595762498411594
572    0.2613007456535562
573    0.3631181979778391
574    0.4453525256941678
575    0.5385344561987926
576    0.5690860328095831
577    0.6189222116081576
578    0.4722070963362816
579    0.1132152771494043
580    0.06751033241573282
581    0.1009246107807049
582    0.08900655923526589
583    0.0009635420827560626
584    0.06930688712973763
585    0.1125785081445703
586    0.1409253348918582
587    0.09822649785475653
588    0.001214584089091012
589    0.06683237878868678
590    0.1294912480089163
591    0.1491491790385816
592    0.1700427344755672
593    0.1407260018155358
594    0.004778918118147558
595    0.05863836347842194
596    0.1318522699880785
597    0.1643651227143962
598    0.1818520565282002
599    0.1996363108425144
600    0.1869110561166523
601    0.1387908671764811
602    0.004080406836565791
603    0.05425601298971419
604    0.1203075793204975
605    0.1631312365910074
606    0.1980812177597382
607    0.2067944093844188
608    0.2039549853090485
609    0.2052596722060148
610    0.1684635822484313
611    0.106487435938087
612    0.004118099490115777
613    0.06372308008078209
614    0.1396483257184502
615    0.1907752156796063
616    0.2302348191996668
617    0.2144563891840884
618    0.2002490344657424
619    0.2183183509670416
620    0.1755851285599641
621    0.02234887854919128
622    0.05597069324366757
623    0.1272236166066053
624    0.1692315262148661
625    0.2000272993433986
626    0.2278691296652618
627    0.2160533754416137
628    0.2145380097393643
629    0.1757841006471887
630    0.1167984731423209
631    0.01745374360804052
632    0.04862022771130085
633    0.1067457856704082
634    0.1313792937361138
635    0.1527165459286795
636    0.1477727918824914
637    0.1487468741916048
638    0.1450317023891106
639    0.1055451184868928
640    0.03548390025654388
641    0.008443568565055652
642    0.009963194998922604
643    0.008071400697294666
644    0.000151461109616754
645    0.008900699134970833
646    0.01248898048965372
647    0.01167125700549713
648    0.008952738529611121
649    0.0001839708965753103
650    0.009522592529820325
651    0.01572371548410025
652    0.01556656126464658
653    0.0139956879024381
654    0.01072786228026446
655    0.00739682438572398
656    0.0002108929388335843
657    0.009625448541083863
658    0.01655467467164824
659    0.01862637380247424
660    0.01708038380370567
661    0.01362113838728399
662    0.01277104256645081
663    0.009501166886193601
664    0.0005079511384043254
665    0.008760724046959276
666    0.01599480117871949
667    0.01786037134437293
668    0.02000342400881022
669    0.01823635048469004
670    0.01658003887081362
671    0.01347221081402994
672    0.01011264515638871
673    0.007274213757950061
674    0.0005341941200822179
675    0.009482804589884005
676    0.01801118185473159
677    0.02054474866166026
678    0.02123260518570896
679    0.01888319072913646
680    0.01617439689537663
681    0.0130771143052312
682    0.01190125007474471
683    0.006974175158948531
684    0.0008882604185178893
685    0.008476243696209324
686    0.0141669964959026
687    0.01668694997676475
688    0.02052434377839868
689    0.01870794455008006
690    0.01656553003329416
691    0.01617413032178793
692    0.01236376751962582
693    0.00941652223009644
694    0.003510460166523898
695    0.006768231628601222
696    0.01273209145057151
697    0.01259835455930926
698    0.01201160324196264
699    0.01231517593747939
700    0.01139519126312697
701    0.01018861784334668
702    0.008551166760085445
703    0.00744432843191566
end


==> anc/DataRelease/readme.txt <==
numuCC 0pNp readme
////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////
The unfolded cross section results are tabulated in a machine readable format in xs.txt. The file contains 2 columns; GlobalBin and Z. The GlobalBin index corresponds to the location within the entire blockwise set of measurements. Z corresponds to the differential cross section obtained for the given bin. The Z values are reported in units of 10^{-36} cm^{2}/Ar (measurements differential in a variable with energy units contain additional factors of GeV in the denominator, as is listed below). xs.txt and all subsequently described files are terminated with a single line containing "end".

The ordering of the distinct XS measurements and their GlobalBin index is as follows:
  0-21:    0pNp Emuon (10^{-36} cm^{2}/Ar/GeV)
  22-55:   0pNp CosThetaMu (10^{-36} cm^{2}/Ar)
  56-75:   0pNp Enu (10^{-36} cm^{2}/Ar)
  76-84:   0pNp nu (10^{-36} cm^{2}/Ar/GeV)
  85-98:   0pNp Eavail (10^{-36} cm^{2}/Ar/GeV)
  99-113:  Kp (10^{-36} cm^{2}/Ar/GeV)
  114-133: CosThetaP (10^{-36} cm^{2}/Ar)
  134-137: Pmult (10^{-36} cm^{2}/Ar)
  138-261: 0pNp [CosThetaMu, Emu] ie. Emu in CosThetaMu slices (10^{-36} cm^{2}/Ar/GeV)
  262-357: 0pNp [CosThetaP, Kp] (10^{-36} cm^{2}/Ar/GeV)
  358-368: Xp Emuon (10^{-36} cm^{2}/Ar/GeV)
  369-385: Xp CosThetaMu (10^{-36} cm^{2}/Ar)
  386-454: Xp [CosThetaMu, Emu] (10^{-36} cm^{2}/Ar/GeV)
  455-703: Xp [Eavail, CosThetaMu, Emu] (10^{-36} cm^{2}/Ar/GeV^2)

The corresponding blockwise covariance matrix is tabulated in cov.txt. The file follows a similar structure to xs.txt, but with 3 columns: GlobalXbin, GlobalYbin, and Z. These likewise contain the global X/Y index, with Z corresponding to the covariance for that bin. The Z values are reported in units corresponding to the product of the units used for the measured cross section of the X and Y bin in xs.txt. For example, the (0,0) bin, which corresponds to the covariance on the first Emuon bin, has units of 10^{-72} cm^{2}/Ar^2/GeV^2, whereas the (0,22) bin, which corresponds to the covariance between the first Emuon bin and first CosThetaMu bin, has units of 10^{-72} cm^{2}/Ar^2/GeV. When inverting this matrix, we recommend that you use the SVD method, as demonstrated in gen_compare_demo.C. This method provides better numerical stability and a more accurate inverse.

The additional smearing matrix, Ac, obtained from the Wiener-SVD unfolding can be found in the same format in Ac.txt. In order to account for bias induced by the regularization, any theory or event generator prediction should be multiplied by the additional smearing matrix when comparing to this data. This is presented in the same format as the covariance matrix, but its bins are dimensionless. The x-axis corresponds to the variable in truth space and the y-axis corresponds to the variable in regularized truth space.

The physical phase space limits for each bin can be found tabulated in real_bins.txt. This file has the following columns: GlobalBin, Bin, row_lo, row_hi, subrow_lo,  subrow_hi, element_lo, element_hi. The Global Bin is the same as before and Bin corresponds to the index within the given measurement (in other words, it restarts at zero every time you move onto a new variable). row_lo and row_hi contain the phase space limits for the variable defining the outer slices (applicable for the 3D measurement), subrow_lo and subrow_hi contain the phase space limits for the variable defining the inner slices (applicable for the 3D and 2D measurements) and element_lo, element_hi contain the phase space limits for the variable defining the bins (applicable for all measurements). When a column for a variable in not applicable, it is listed as -1000.

gen_compare_demo.C is an example ROOT script demonstrating how to compare the data to an external prediction. It must be executed using the ROOT C++ interpreter or be compiled against the ROOT shared libraries. The script loads the various data release files into TMatrixD objects. It then compares the data to an external prediction contained in pred.txt by first smearing the prediction and then calculating chi2 values for various measurements. An example pred.txt which contains the uboone tune MC prediction is included. This is formatted in the same way as xs.txt, but with the MC prediction is stored in Z (the 2nd column) instead of the extracted cross section results. One may replace the Z values in pred.txt with their own prediction. Furthermore, a new pred.txt that only contains a subset the measurements may be used, so long as the GolbalBin indices still correspond to the appropriate bin in xs.txt and all bins of a given measurement are included (smearing will not be properly accounted for if bins are omitted).

The nominal muon neutrino flux spectrum of the Fermilab Booster Neutrino Beam at the MicroBooNE detector location can be found in numu_flux.txt. The file contains 3 columns; E_lo, E_hi and flux. The E_lo and E_hi columns correspond to the bin edges for the neutrino energy in GeV. The column labeled flux is the neutrino flux for the energy range given by E_lo to E_hi. This is in units of number of neutrinos per cm^2 for an exposure of 6.369e+20 protons on target. The results in xs.txt are averaged over this reference flux. External cross section predictions should likewise be averaged over this flux distribution. Note that for the total XS reported in Fig. 25 of ADD REF, the results are averaged over the flux from 0.2 to 4 GeV. This yields a total integrated flux of 4.26848e+11. Similarly, for the results shown in Fig. 20 of ADD REF, each bin is averaged over the range of the flux corresponding to the given bin. All other results have the flux integral extend over the entirety of the BNB flux. This yields a total integrated flux of 4.58565e+11. Neutrino flux uncertainties are fully accounted for in the extracted covariance matrix and do not need to be included in theory or event generator predictions when comparing to the results.

When comparing to this data, each variable may be treated as a separate measurement by only utilizing the bins associated with that variable. The Ac matrix does not contain off-diagonal-block terms connecting different variables in truth space and regularized truth space. Thus, omitting entries for one variable will not modify the smearing of another. This is not the case for the 0p and Np cross sections, which were extracted simultaneously and should be treated as a single measurement. For a given measurement, both the 0p and Np bins are required to properly account for the bias induced by the regularization. This is due to the simultaneous extraction, which causes the Ac matrix to have non-zero terms connecting 0p bins in truth space to Np bins in regularized truth space, and vice versa. External predictions should contain an estimation for both cross sections in all variables of interest when comparing to these results. In other words, any pred.txt that contains only a subset of the bins presented in the data release must make sure to include all bins of any given measurement. Once smeared, subsets of a measurement (ie only the 0p bins) can be examined by only considering those bins in the chi2 calculation. This is demonstrated in gen_compare_demo.C. 

The gen_compare_demo.C scripts has takes a bool that allows it to be run with the prediction in the form of the total cross section for each bin (pred_is_total=true), or the differential cross section for the given bin (pred_is_total=false). The default is pred_is_total=false. If this is set to true, the script will load the phase space limits for each bin from real_bins.txt and divide the total cross section by the bin width to obtain the differential one. The remainder of the script is the same regardless of the value of pred_is_total. The other option included in the main function is which method of matrix inversion to utilize. This is dictated by the bool argument use_svd. If this is true, SVD is used for matrix inversion, if it is false LU decomposition is used to invert the matrix. We recommend you set use_svd=true, as is the default, because it provides better numerical stability. This option will have a negligible impact on any individual result, but, when inverting a matrix corresponding to a large subset of the blockwise results, using use_svd=false can produce an inaccurate chi2. We note that the chi2 values in the main text and Supplemental Material were all obtained with use_svd=false.



==> anc/DataRelease/real_bins.txt <==
GlobalBin    Bin    row_lo    row_hi    subrow_lo    subrow_hi    element_lo    element_hi
0     0     -1000     -1000     -1000     -1000     0.106     0.226
1     1     -1000     -1000     -1000     -1000     0.226     0.296
2     2     -1000     -1000     -1000     -1000     0.296     0.386
3     3     -1000     -1000     -1000     -1000     0.386     0.505
4     4     -1000     -1000     -1000     -1000     0.505     0.577
5     5     -1000     -1000     -1000     -1000     0.577     0.659
6     6     -1000     -1000     -1000     -1000     0.659     0.753
7     7     -1000     -1000     -1000     -1000     0.753     0.861
8     8     -1000     -1000     -1000     -1000     0.861     0.984
9     9     -1000     -1000     -1000     -1000     0.984     1.285
10     10     -1000     -1000     -1000     -1000     1.285     2.506
11     11     -1000     -1000     -1000     -1000     0.106     0.226
12     12     -1000     -1000     -1000     -1000     0.226     0.296
13     13     -1000     -1000     -1000     -1000     0.296     0.386
14     14     -1000     -1000     -1000     -1000     0.386     0.505
15     15     -1000     -1000     -1000     -1000     0.505     0.577
16     16     -1000     -1000     -1000     -1000     0.577     0.659
17     17     -1000     -1000     -1000     -1000     0.659     0.753
18     18     -1000     -1000     -1000     -1000     0.753     0.861
19     19     -1000     -1000     -1000     -1000     0.861     0.984
20     20     -1000     -1000     -1000     -1000     0.984     1.285
21     21     -1000     -1000     -1000     -1000     1.285     2.506
22     0     -1000     -1000     -1000     -1000     -1     -0.6
23     1     -1000     -1000     -1000     -1000     -0.6     -0.5
24     2     -1000     -1000     -1000     -1000     -0.5     -0.4
25     3     -1000     -1000     -1000     -1000     -0.4     -0.3
26     4     -1000     -1000     -1000     -1000     -0.3     -0.2
27     5     -1000     -1000     -1000     -1000     -0.2     -0.1
28     6     -1000     -1000     -1000     -1000     -0.1     0
29     7     -1000     -1000     -1000     -1000     0     0.1
30     8     -1000     -1000     -1000     -1000     0.1     0.2
31     9     -1000     -1000     -1000     -1000     0.2     0.3
32     10     -1000     -1000     -1000     -1000     0.3     0.4
33     11     -1000     -1000     -1000     -1000     0.4     0.5
34     12     -1000     -1000     -1000     -1000     0.5     0.6
35     13     -1000     -1000     -1000     -1000     0.6     0.7
36     14     -1000     -1000     -1000     -1000     0.7     0.8
37     15     -1000     -1000     -1000     -1000     0.8     0.9
38     16     -1000     -1000     -1000     -1000     0.9     1
39     17     -1000     -1000     -1000     -1000     -1     -0.6
40     18     -1000     -1000     -1000     -1000     -0.6     -0.5
41     19     -1000     -1000     -1000     -1000     -0.5     -0.4
42     20     -1000     -1000     -1000     -1000     -0.4     -0.3
43     21     -1000     -1000     -1000     -1000     -0.3     -0.2
44     22     -1000     -1000     -1000     -1000     -0.2     -0.1
45     23     -1000     -1000     -1000     -1000     -0.1     0
46     24     -1000     -1000     -1000     -1000     0     0.1
47     25     -1000     -1000     -1000     -1000     0.1     0.2
48     26     -1000     -1000     -1000     -1000     0.2     0.3
49     27     -1000     -1000     -1000     -1000     0.3     0.4
50     28     -1000     -1000     -1000     -1000     0.4     0.5
51     29     -1000     -1000     -1000     -1000     0.5     0.6
52     30     -1000     -1000     -1000     -1000     0.6     0.7
53     31     -1000     -1000     -1000     -1000     0.7     0.8
54     32     -1000     -1000     -1000     -1000     0.8     0.9
55     33     -1000     -1000     -1000     -1000     0.9     1
56     0     -1000     -1000     -1000     -1000     0.2     0.54
57     1     -1000     -1000     -1000     -1000     0.54     0.705
58     2     -1000     -1000     -1000     -1000     0.705     0.805
59     3     -1000     -1000     -1000     -1000     0.805     0.92
60     4     -1000     -1000     -1000     -1000     0.92     1.05
61     5     -1000     -1000     -1000     -1000     1.05     1.2
62     6     -1000     -1000     -1000     -1000     1.2     1.375
63     7     -1000     -1000     -1000     -1000     1.375     1.57
64     8     -1000     -1000     -1000     -1000     1.57     2.05
65     9     -1000     -1000     -1000     -1000     2.05     4.0
66     10     -1000     -1000     -1000     -1000     0.2     0.54
67     11     -1000     -1000     -1000     -1000     0.54     0.705
68     12     -1000     -1000     -1000     -1000     0.705     0.805
69     13     -1000     -1000     -1000     -1000     0.805     0.92
70     14     -1000     -1000     -1000     -1000     0.92     1.05
71     15     -1000     -1000     -1000     -1000     1.05     1.2
72     16     -1000     -1000     -1000     -1000     1.2     1.375
73     17     -1000     -1000     -1000     -1000     1.375     1.57
74     18     -1000     -1000     -1000     -1000     1.57     2.05
75     19     -1000     -1000     -1000     -1000     2.05     4.0
76     0     -1000     -1000     -1000     -1000     0     0.3
77     1     -1000     -1000     -1000     -1000     0.3     0.7
78     2     -1000     -1000     -1000     -1000     0.7     2.5
79     3     -1000     -1000     -1000     -1000     0     0.12
80     4     -1000     -1000     -1000     -1000     0.12     0.275
81     5     -1000     -1000     -1000     -1000     0.275     0.4
82     6     -1000     -1000     -1000     -1000     0.4     0.6
83     7     -1000     -1000     -1000     -1000     0.6     1.0
84     8     -1000     -1000     -1000     -1000     1.0     2.5
85     0     -1000     -1000     -1000     -1000     0     0.3
86     1     -1000     -1000     -1000     -1000     0.3     0.4
87     2     -1000     -1000     -1000     -1000     0.4     0.5
88     3     -1000     -1000     -1000     -1000     0.5     1.0
89     4     -1000     -1000     -1000     -1000     1.0     2.5
90     5     -1000     -1000     -1000     -1000     0     0.3
91     6     -1000     -1000     -1000     -1000     0.3     0.4
92     7     -1000     -1000     -1000     -1000     0.4     0.5
93     8     -1000     -1000     -1000     -1000     0.5     0.6
94     9     -1000     -1000     -1000     -1000     0.6     0.7
95     10     -1000     -1000     -1000     -1000     0.7     0.8
96     11     -1000     -1000     -1000     -1000     0.8     1.0
97     12     -1000     -1000     -1000     -1000     1.0     1.3
98     13     -1000     -1000     -1000     -1000     1.3     2.5
99     0     -1000     -1000     -1000     -1000     0     0.035
100     1     -1000     -1000     -1000     -1000     0.035     0.105
101     2     -1000     -1000     -1000     -1000     0.105     0.1225
102     3     -1000     -1000     -1000     -1000     0.1225     0.14
103     4     -1000     -1000     -1000     -1000     0.14     0.1575
104     5     -1000     -1000     -1000     -1000     0.1575     0.175
105     6     -1000     -1000     -1000     -1000     0.175     0.1925
106     7     -1000     -1000     -1000     -1000     0.1925     0.21
107     8     -1000     -1000     -1000     -1000     0.21     0.245
108     9     -1000     -1000     -1000     -1000     0.245     0.28
109     10     -1000     -1000     -1000     -1000     0.28     0.315
110     11     -1000     -1000     -1000     -1000     0.315     0.35
111     12     -1000     -1000     -1000     -1000     0.35     0.42
112     13     -1000     -1000     -1000     -1000     0.42     0.525
113     14     -1000     -1000     -1000     -1000     0.525     0.8
114     0     -1000     -1000     -1000     -1000     -1     -0.9
115     1     -1000     -1000     -1000     -1000     -0.9     -0.8
116     2     -1000     -1000     -1000     -1000     -0.8     -0.7
117     3     -1000     -1000     -1000     -1000     -0.7     -0.6
118     4     -1000     -1000     -1000     -1000     -0.6     -0.5
119     5     -1000     -1000     -1000     -1000     -0.5     -0.4
120     6     -1000     -1000     -1000     -1000     -0.4     -0.3
121     7     -1000     -1000     -1000     -1000     -0.3     -0.2
122     8     -1000     -1000     -1000     -1000     -0.2     -0.1
123     9     -1000     -1000     -1000     -1000     -0.1     0
124     10     -1000     -1000     -1000     -1000     0     0.1
125     11     -1000     -1000     -1000     -1000     0.1     0.2
126     12     -1000     -1000     -1000     -1000     0.2     0.3
127     13     -1000     -1000     -1000     -1000     0.3     0.4
128     14     -1000     -1000     -1000     -1000     0.4     0.5
129     15     -1000     -1000     -1000     -1000     0.5     0.6
130     16     -1000     -1000     -1000     -1000     0.6     0.7
131     17     -1000     -1000     -1000     -1000     0.7     0.8
132     18     -1000     -1000     -1000     -1000     0.8     0.9
133     19     -1000     -1000     -1000     -1000     0.9     1
134     0     -1000     -1000     -1000     -1000     0     1
135     1     -1000     -1000     -1000     -1000     1     2
136     2     -1000     -1000     -1000     -1000     2     3
137     3     -1000     -1000     -1000     -1000     3     10000
138     0     -1000     -1000     -1     -0.5     0.106     0.226
139     1     -1000     -1000     -1     -0.5     0.226     0.296
140     2     -1000     -1000     -1     -0.5     0.296     2.506
141     3     -1000     -1000     -0.5     0     0.106     0.226
142     4     -1000     -1000     -0.5     0     0.226     0.296
143     5     -1000     -1000     -0.5     0     0.296     0.386
144     6     -1000     -1000     -0.5     0     0.386     2.506
145     7     -1000     -1000     0     0.3     0.106     0.226
146     8     -1000     -1000     0     0.3     0.226     0.296
147     9     -1000     -1000     0     0.3     0.296     0.386
148     10     -1000     -1000     0     0.3     0.386     2.506
149     11     -1000     -1000     0.3     0.5     0.106     0.226
150     12     -1000     -1000     0.3     0.5     0.226     0.296
151     13     -1000     -1000     0.3     0.5     0.296     0.386
152     14     -1000     -1000     0.3     0.5     0.386     0.505
153     15     -1000     -1000     0.3     0.5     0.505     0.577
154     16     -1000     -1000     0.3     0.5     0.577     2.506
155     17     -1000     -1000     0.5     0.7     0.106     0.226
156     18     -1000     -1000     0.5     0.7     0.226     0.296
157     19     -1000     -1000     0.5     0.7     0.296     0.386
158     20     -1000     -1000     0.5     0.7     0.386     0.505
159     21     -1000     -1000     0.5     0.7     0.505     0.577
160     22     -1000     -1000     0.5     0.7     0.577     0.659
161     23     -1000     -1000     0.5     0.7     0.659     0.753
162     24     -1000     -1000     0.5     0.7     0.753     0.861
163     25     -1000     -1000     0.5     0.7     0.861     2.506
164     26     -1000     -1000     0.7     0.8     0.106     0.296
165     27     -1000     -1000     0.7     0.8     0.296     0.386
166     28     -1000     -1000     0.7     0.8     0.386     0.505
167     29     -1000     -1000     0.7     0.8     0.505     0.577
168     30     -1000     -1000     0.7     0.8     0.577     0.659
169     31     -1000     -1000     0.7     0.8     0.659     0.753
170     32     -1000     -1000     0.7     0.8     0.753     0.861
171     33     -1000     -1000     0.7     0.8     0.861     0.984
172     34     -1000     -1000     0.7     0.8     0.984     2.506
173     35     -1000     -1000     0.8     0.9     0.106     0.296
174     36     -1000     -1000     0.8     0.9     0.296     0.386
175     37     -1000     -1000     0.8     0.9     0.386     0.505
176     38     -1000     -1000     0.8     0.9     0.505     0.577
177     39     -1000     -1000     0.8     0.9     0.577     0.659
178     40     -1000     -1000     0.8     0.9     0.659     0.753
179     41     -1000     -1000     0.8     0.9     0.753     0.861
180     42     -1000     -1000     0.8     0.9     0.861     0.984
181     43     -1000     -1000     0.8     0.9     0.984     1.285
182     44     -1000     -1000     0.8     0.9     1.285     2.506
183     45     -1000     -1000     0.9     1     0.106     0.296
184     46     -1000     -1000     0.9     1     0.296     0.386
185     47     -1000     -1000     0.9     1     0.386     0.505
186     48     -1000     -1000     0.9     1     0.505     0.577
187     49     -1000     -1000     0.9     1     0.577     0.659
188     50     -1000     -1000     0.9     1     0.659     0.753
189     51     -1000     -1000     0.9     1     0.753     0.861
190     52     -1000     -1000     0.9     1     0.861     0.984
191     53     -1000     -1000     0.9     1     0.984     1.285
192     54     -1000     -1000     0.9     1     1.285     2.506
193     55     -1000     -1000     -1     -0.5     0.106     0.226
194     56     -1000     -1000     -1     -0.5     0.226     0.296
195     57     -1000     -1000     -1     -0.5     0.296     0.386
196     58     -1000     -1000     -1     -0.5     0.386     2.506
197     59     -1000     -1000     -0.5     0     0.106     0.226
198     60     -1000     -1000     -0.5     0     0.226     0.296
199     61     -1000     -1000     -0.5     0     0.296     0.386
200     62     -1000     -1000     -0.5     0     0.386     0.505
201     63     -1000     -1000     -0.5     0     0.505     0.577
202     64     -1000     -1000     -0.5     0     0.577     2.506
203     65     -1000     -1000     0     0.3     0.106     0.226
204     66     -1000     -1000     0     0.3     0.226     0.296
205     67     -1000     -1000     0     0.3     0.296     0.386
206     68     -1000     -1000     0     0.3     0.386     0.505
207     69     -1000     -1000     0     0.3     0.505     0.577
208     70     -1000     -1000     0     0.3     0.577     0.659
209     71     -1000     -1000     0     0.3     0.659     2.506
210     72     -1000     -1000     0.3     0.5     0.106     0.226
211     73     -1000     -1000     0.3     0.5     0.226     0.296
212     74     -1000     -1000     0.3     0.5     0.296     0.386
213     75     -1000     -1000     0.3     0.5     0.386     0.505
214     76     -1000     -1000     0.3     0.5     0.505     0.577
215     77     -1000     -1000     0.3     0.5     0.577     0.659
216     78     -1000     -1000     0.3     0.5     0.659     0.753
217     79     -1000     -1000     0.3     0.5     0.753     0.861
218     80     -1000     -1000     0.3     0.5     0.861     2.506
219     81     -1000     -1000     0.5     0.7     0.106     0.226
220     82     -1000     -1000     0.5     0.7     0.226     0.296
221     83     -1000     -1000     0.5     0.7     0.296     0.386
222     84     -1000     -1000     0.5     0.7     0.386     0.505
223     85     -1000     -1000     0.5     0.7     0.505     0.577
224     86     -1000     -1000     0.5     0.7     0.577     0.659
225     87     -1000     -1000     0.5     0.7     0.659     0.753
226     88     -1000     -1000     0.5     0.7     0.753     0.861
227     89     -1000     -1000     0.5     0.7     0.861     0.984
228     90     -1000     -1000     0.5     0.7     0.984     2.506
229     91     -1000     -1000     0.7     0.8     0.106     0.226
230     92     -1000     -1000     0.7     0.8     0.226     0.296
231     93     -1000     -1000     0.7     0.8     0.296     0.386
232     94     -1000     -1000     0.7     0.8     0.386     0.505
233     95     -1000     -1000     0.7     0.8     0.505     0.577
234     96     -1000     -1000     0.7     0.8     0.577     0.659
235     97     -1000     -1000     0.7     0.8     0.659     0.753
236     98     -1000     -1000     0.7     0.8     0.753     0.861
237     99     -1000     -1000     0.7     0.8     0.861     0.984
238     100     -1000     -1000     0.7     0.8     0.984     1.285
239     101     -1000     -1000     0.7     0.8     1.285     2.506
240     102     -1000     -1000     0.8     0.9     0.106     0.226
241     103     -1000     -1000     0.8     0.9     0.226     0.296
242     104     -1000     -1000     0.8     0.9     0.296     0.386
243     105     -1000     -1000     0.8     0.9     0.386     0.505
244     106     -1000     -1000     0.8     0.9     0.505     0.577
245     107     -1000     -1000     0.8     0.9     0.577     0.659
246     108     -1000     -1000     0.8     0.9     0.659     0.753
247     109     -1000     -1000     0.8     0.9     0.753     0.861
248     110     -1000     -1000     0.8     0.9     0.861     0.984
249     111     -1000     -1000     0.8     0.9     0.984     1.285
250     112     -1000     -1000     0.8     0.9     1.285     2.506
251     113     -1000     -1000     0.9     1     0.106     0.226
252     114     -1000     -1000     0.9     1     0.226     0.296
253     115     -1000     -1000     0.9     1     0.296     0.386
254     116     -1000     -1000     0.9     1     0.386     0.505
255     117     -1000     -1000     0.9     1     0.505     0.577
256     118     -1000     -1000     0.9     1     0.577     0.659
257     119     -1000     -1000     0.9     1     0.659     0.753
258     120     -1000     -1000     0.9     1     0.753     0.861
259     121     -1000     -1000     0.9     1     0.861     0.984
260     122     -1000     -1000     0.9     1     0.984     1.285
261     123     -1000     -1000     0.9     1     1.285     2.506
262     0     -1000     -1000     -1     -0.5     0.035     0.105
263     1     -1000     -1000     -1     -0.5     0.105     0.1225
264     2     -1000     -1000     -1     -0.5     0.1225     0.14
265     3     -1000     -1000     -1     -0.5     0.14     0.1575
266     4     -1000     -1000     -1     -0.5     0.1575     0.175
267     5     -1000     -1000     -1     -0.5     0.175     0.1925
268     6     -1000     -1000     -1     -0.5     0.1925     0.21
269     7     -1000     -1000     -1     -0.5     0.21     0.8
270     8     -1000     -1000     -0.5     0     0.035     0.105
271     9     -1000     -1000     -0.5     0     0.105     0.1225
272     10     -1000     -1000     -0.5     0     0.1225     0.14
273     11     -1000     -1000     -0.5     0     0.14     0.1575
274     12     -1000     -1000     -0.5     0     0.1575     0.175
275     13     -1000     -1000     -0.5     0     0.175     0.1925
276     14     -1000     -1000     -0.5     0     0.1925     0.21
277     15     -1000     -1000     -0.5     0     0.21     0.245
278     16     -1000     -1000     -0.5     0     0.245     0.8
279     17     -1000     -1000     0     0.3     0.035     0.105
280     18     -1000     -1000     0     0.3     0.105     0.1225
281     19     -1000     -1000     0     0.3     0.1225     0.14
282     20     -1000     -1000     0     0.3     0.14     0.1575
283     21     -1000     -1000     0     0.3     0.1575     0.175
284     22     -1000     -1000     0     0.3     0.175     0.1925
285     23     -1000     -1000     0     0.3     0.1925     0.21
286     24     -1000     -1000     0     0.3     0.21     0.245
287     25     -1000     -1000     0     0.3     0.245     0.28
288     26     -1000     -1000     0     0.3     0.28     0.315
289     27     -1000     -1000     0     0.3     0.315     0.8
290     28     -1000     -1000     0.3     0.5     0.035     0.105
291     29     -1000     -1000     0.3     0.5     0.105     0.1225
292     30     -1000     -1000     0.3     0.5     0.1225     0.14
293     31     -1000     -1000     0.3     0.5     0.14     0.1575
294     32     -1000     -1000     0.3     0.5     0.1575     0.175
295     33     -1000     -1000     0.3     0.5     0.175     0.1925
296     34     -1000     -1000     0.3     0.5     0.1925     0.21
297     35     -1000     -1000     0.3     0.5     0.21     0.245
298     36     -1000     -1000     0.3     0.5     0.245     0.28
299     37     -1000     -1000     0.3     0.5     0.28     0.315
300     38     -1000     -1000     0.3     0.5     0.315     0.35
301     39     -1000     -1000     0.3     0.5     0.35     0.8
302     40     -1000     -1000     0.5     0.7     0.035     0.105
303     41     -1000     -1000     0.5     0.7     0.105     0.1225
304     42     -1000     -1000     0.5     0.7     0.1225     0.14
305     43     -1000     -1000     0.5     0.7     0.14     0.1575
306     44     -1000     -1000     0.5     0.7     0.1575     0.175
307     45     -1000     -1000     0.5     0.7     0.175     0.1925
308     46     -1000     -1000     0.5     0.7     0.1925     0.21
309     47     -1000     -1000     0.5     0.7     0.21     0.245
310     48     -1000     -1000     0.5     0.7     0.245     0.28
311     49     -1000     -1000     0.5     0.7     0.28     0.315
312     50     -1000     -1000     0.5     0.7     0.315     0.35
313     51     -1000     -1000     0.5     0.7     0.35     0.42
314     52     -1000     -1000     0.5     0.7     0.42     0.525
315     53     -1000     -1000     0.5     0.7     0.525     0.8
316     54     -1000     -1000     0.7     0.8     0.035     0.105
317     55     -1000     -1000     0.7     0.8     0.105     0.1225
318     56     -1000     -1000     0.7     0.8     0.1225     0.14
319     57     -1000     -1000     0.7     0.8     0.14     0.1575
320     58     -1000     -1000     0.7     0.8     0.1575     0.175
321     59     -1000     -1000     0.7     0.8     0.175     0.1925
322     60     -1000     -1000     0.7     0.8     0.1925     0.21
323     61     -1000     -1000     0.7     0.8     0.21     0.245
324     62     -1000     -1000     0.7     0.8     0.245     0.28
325     63     -1000     -1000     0.7     0.8     0.28     0.315
326     64     -1000     -1000     0.7     0.8     0.315     0.35
327     65     -1000     -1000     0.7     0.8     0.35     0.42
328     66     -1000     -1000     0.7     0.8     0.42     0.525
329     67     -1000     -1000     0.7     0.8     0.525     0.8
330     68     -1000     -1000     0.8     0.9     0.035     0.105
331     69     -1000     -1000     0.8     0.9     0.105     0.1225
332     70     -1000     -1000     0.8     0.9     0.1225     0.14
333     71     -1000     -1000     0.8     0.9     0.14     0.1575
334     72     -1000     -1000     0.8     0.9     0.1575     0.175
335     73     -1000     -1000     0.8     0.9     0.175     0.1925
336     74     -1000     -1000     0.8     0.9     0.1925     0.21
337     75     -1000     -1000     0.8     0.9     0.21     0.245
338     76     -1000     -1000     0.8     0.9     0.245     0.28
339     77     -1000     -1000     0.8     0.9     0.28     0.315
340     78     -1000     -1000     0.8     0.9     0.315     0.35
341     79     -1000     -1000     0.8     0.9     0.35     0.42
342     80     -1000     -1000     0.8     0.9     0.42     0.525
343     81     -1000     -1000     0.8     0.9     0.525     0.8
344     82     -1000     -1000     0.9     1     0.035     0.105
345     83     -1000     -1000     0.9     1     0.105     0.1225
346     84     -1000     -1000     0.9     1     0.1225     0.14
347     85     -1000     -1000     0.9     1     0.14     0.1575
348     86     -1000     -1000     0.9     1     0.1575     0.175
349     87     -1000     -1000     0.9     1     0.175     0.1925
350     88     -1000     -1000     0.9     1     0.1925     0.21
351     89     -1000     -1000     0.9     1     0.21     0.245
352     90     -1000     -1000     0.9     1     0.245     0.28
353     91     -1000     -1000     0.9     1     0.28     0.315
354     92     -1000     -1000     0.9     1     0.315     0.35
355     93     -1000     -1000     0.9     1     0.35     0.42
356     94     -1000     -1000     0.9     1     0.42     0.525
357     95     -1000     -1000     0.9     1     0.525     0.8
358     0     -1000     -1000     -1000     -1000     0.106     0.226
359     1     -1000     -1000     -1000     -1000     0.226     0.296
360     2     -1000     -1000     -1000     -1000     0.296     0.386
361     3     -1000     -1000     -1000     -1000     0.386     0.505
362     4     -1000     -1000     -1000     -1000     0.505     0.577
363     5     -1000     -1000     -1000     -1000     0.577     0.659
364     6     -1000     -1000     -1000     -1000     0.659     0.753
365     7     -1000     -1000     -1000     -1000     0.753     0.861
366     8     -1000     -1000     -1000     -1000     0.861     0.984
367     9     -1000     -1000     -1000     -1000     0.984     1.285
368     10     -1000     -1000     -1000     -1000     1.285     2.506
369     0     -1000     -1000     -1000     -1000     -1     -0.6
370     1     -1000     -1000     -1000     -1000     -0.6     -0.5
371     2     -1000     -1000     -1000     -1000     -0.5     -0.4
372     3     -1000     -1000     -1000     -1000     -0.4     -0.3
373     4     -1000     -1000     -1000     -1000     -0.3     -0.2
374     5     -1000     -1000     -1000     -1000     -0.2     -0.1
375     6     -1000     -1000     -1000     -1000     -0.1     0
376     7     -1000     -1000     -1000     -1000     0     0.1
377     8     -1000     -1000     -1000     -1000     0.1     0.2
378     9     -1000     -1000     -1000     -1000     0.2     0.3
379     10     -1000     -1000     -1000     -1000     0.3     0.4
380     11     -1000     -1000     -1000     -1000     0.4     0.5
381     12     -1000     -1000     -1000     -1000     0.5     0.6
382     13     -1000     -1000     -1000     -1000     0.6     0.7
383     14     -1000     -1000     -1000     -1000     0.7     0.8
384     15     -1000     -1000     -1000     -1000     0.8     0.9
385     16     -1000     -1000     -1000     -1000     0.9     1
386     0     -1000     -1000     -1     -0.5     0.106     0.226
387     1     -1000     -1000     -1     -0.5     0.226     0.296
388     2     -1000     -1000     -1     -0.5     0.296     0.386
389     3     -1000     -1000     -1     -0.5     0.386     2.506
390     4     -1000     -1000     -0.5     0     0.106     0.226
391     5     -1000     -1000     -0.5     0     0.226     0.296
392     6     -1000     -1000     -0.5     0     0.296     0.386
393     7     -1000     -1000     -0.5     0     0.386     0.505
394     8     -1000     -1000     -0.5     0     0.505     0.577
395     9     -1000     -1000     -0.5     0     0.577     2.506
396     10     -1000     -1000     0     0.3     0.106     0.226
397     11     -1000     -1000     0     0.3     0.226     0.296
398     12     -1000     -1000     0     0.3     0.296     0.386
399     13     -1000     -1000     0     0.3     0.386     0.505
400     14     -1000     -1000     0     0.3     0.505     0.577
401     15     -1000     -1000     0     0.3     0.577     0.659
402     16     -1000     -1000     0     0.3     0.659     2.506
403     17     -1000     -1000     0.3     0.5     0.106     0.226
404     18     -1000     -1000     0.3     0.5     0.226     0.296
405     19     -1000     -1000     0.3     0.5     0.296     0.386
406     20     -1000     -1000     0.3     0.5     0.386     0.505
407     21     -1000     -1000     0.3     0.5     0.505     0.577
408     22     -1000     -1000     0.3     0.5     0.577     0.659
409     23     -1000     -1000     0.3     0.5     0.659     0.753
410     24     -1000     -1000     0.3     0.5     0.753     0.861
411     25     -1000     -1000     0.3     0.5     0.861     2.506
412     26     -1000     -1000     0.5     0.7     0.106     0.226
413     27     -1000     -1000     0.5     0.7     0.226     0.296
414     28     -1000     -1000     0.5     0.7     0.296     0.386
415     29     -1000     -1000     0.5     0.7     0.386     0.505
416     30     -1000     -1000     0.5     0.7     0.505     0.577
417     31     -1000     -1000     0.5     0.7     0.577     0.659
418     32     -1000     -1000     0.5     0.7     0.659     0.753
419     33     -1000     -1000     0.5     0.7     0.753     0.861
420     34     -1000     -1000     0.5     0.7     0.861     0.984
421     35     -1000     -1000     0.5     0.7     0.984     2.506
422     36     -1000     -1000     0.7     0.8     0.106     0.226
423     37     -1000     -1000     0.7     0.8     0.226     0.296
424     38     -1000     -1000     0.7     0.8     0.296     0.386
425     39     -1000     -1000     0.7     0.8     0.386     0.505
426     40     -1000     -1000     0.7     0.8     0.505     0.577
427     41     -1000     -1000     0.7     0.8     0.577     0.659
428     42     -1000     -1000     0.7     0.8     0.659     0.753
429     43     -1000     -1000     0.7     0.8     0.753     0.861
430     44     -1000     -1000     0.7     0.8     0.861     0.984
431     45     -1000     -1000     0.7     0.8     0.984     1.285
432     46     -1000     -1000     0.7     0.8     1.285     2.506
433     47     -1000     -1000     0.8     0.9     0.106     0.226
434     48     -1000     -1000     0.8     0.9     0.226     0.296
435     49     -1000     -1000     0.8     0.9     0.296     0.386
436     50     -1000     -1000     0.8     0.9     0.386     0.505
437     51     -1000     -1000     0.8     0.9     0.505     0.577
438     52     -1000     -1000     0.8     0.9     0.577     0.659
439     53     -1000     -1000     0.8     0.9     0.659     0.753
440     54     -1000     -1000     0.8     0.9     0.753     0.861
441     55     -1000     -1000     0.8     0.9     0.861     0.984
442     56     -1000     -1000     0.8     0.9     0.984     1.285
443     57     -1000     -1000     0.8     0.9     1.285     2.506
444     58     -1000     -1000     0.9     1     0.106     0.226
445     59     -1000     -1000     0.9     1     0.226     0.296
446     60     -1000     -1000     0.9     1     0.296     0.386
447     61     -1000     -1000     0.9     1     0.386     0.505
448     62     -1000     -1000     0.9     1     0.505     0.577
449     63     -1000     -1000     0.9     1     0.577     0.659
450     64     -1000     -1000     0.9     1     0.659     0.753
451     65     -1000     -1000     0.9     1     0.753     0.861
452     66     -1000     -1000     0.9     1     0.861     0.984
453     67     -1000     -1000     0.9     1     0.984     1.285
454     68     -1000     -1000     0.9     1     1.285     2.506
455     0     0     0.3     -1     -0.5     0.106     0.226
456     1     0     0.3     -1     -0.5     0.226     0.296
457     2     0     0.3     -1     -0.5     0.296     0.386
458     3     0     0.3     -1     -0.5     0.386     2.506
459     4     0     0.3     -0.5     0     0.106     0.226
460     5     0     0.3     -0.5     0     0.226     0.296
461     6     0     0.3     -0.5     0     0.296     0.386
462     7     0     0.3     -0.5     0     0.386     0.505
463     8     0     0.3     -0.5     0     0.505     2.506
464     9     0     0.3     0     0.3     0.106     0.226
465     10     0     0.3     0     0.3     0.226     0.296
466     11     0     0.3     0     0.3     0.296     0.386
467     12     0     0.3     0     0.3     0.386     0.505
468     13     0     0.3     0     0.3     0.505     0.577
469     14     0     0.3     0     0.3     0.577     2.506
470     15     0     0.3     0.3     0.5     0.106     0.226
471     16     0     0.3     0.3     0.5     0.226     0.296
472     17     0     0.3     0.3     0.5     0.296     0.386
473     18     0     0.3     0.3     0.5     0.386     0.505
474     19     0     0.3     0.3     0.5     0.505     0.577
475     20     0     0.3     0.3     0.5     0.577     0.659
476     21     0     0.3     0.3     0.5     0.659     0.753
477     22     0     0.3     0.3     0.5     0.753     2.506
478     23     0     0.3     0.5     0.7     0.106     0.226
479     24     0     0.3     0.5     0.7     0.226     0.296
480     25     0     0.3     0.5     0.7     0.296     0.386
481     26     0     0.3     0.5     0.7     0.386     0.505
482     27     0     0.3     0.5     0.7     0.505     0.577
483     28     0     0.3     0.5     0.7     0.577     0.659
484     29     0     0.3     0.5     0.7     0.659     0.753
485     30     0     0.3     0.5     0.7     0.753     0.861
486     31     0     0.3     0.5     0.7     0.861     0.984
487     32     0     0.3     0.5     0.7     0.984     2.506
488     33     0     0.3     0.7     0.8     0.106     0.226
489     34     0     0.3     0.7     0.8     0.226     0.296
490     35     0     0.3     0.7     0.8     0.296     0.386
491     36     0     0.3     0.7     0.8     0.386     0.505
492     37     0     0.3     0.7     0.8     0.505     0.577
493     38     0     0.3     0.7     0.8     0.577     0.659
494     39     0     0.3     0.7     0.8     0.659     0.753
495     40     0     0.3     0.7     0.8     0.753     0.861
496     41     0     0.3     0.7     0.8     0.861     0.984
497     42     0     0.3     0.7     0.8     0.984     2.506
498     43     0     0.3     0.8     0.9     0.106     0.226
499     44     0     0.3     0.8     0.9     0.226     0.296
500     45     0     0.3     0.8     0.9     0.296     0.386
501     46     0     0.3     0.8     0.9     0.386     0.505
502     47     0     0.3     0.8     0.9     0.505     0.577
503     48     0     0.3     0.8     0.9     0.577     0.659
504     49     0     0.3     0.8     0.9     0.659     0.753
505     50     0     0.3     0.8     0.9     0.753     0.861
506     51     0     0.3     0.8     0.9     0.861     0.984
507     52     0     0.3     0.8     0.9     0.984     1.285
508     53     0     0.3     0.8     0.9     1.285     2.506
509     54     0     0.3     0.9     1     0.106     0.296
510     55     0     0.3     0.9     1     0.296     0.386
511     56     0     0.3     0.9     1     0.386     0.505
512     57     0     0.3     0.9     1     0.505     0.577
513     58     0     0.3     0.9     1     0.577     0.659
514     59     0     0.3     0.9     1     0.659     0.753
515     60     0     0.3     0.9     1     0.753     0.861
516     61     0     0.3     0.9     1     0.861     0.984
517     62     0     0.3     0.9     1     0.984     1.285
518     63     0     0.3     0.9     1     1.285     2.506
519     64     0.3     0.45     -1     -0.5     0.106     0.226
520     65     0.3     0.45     -1     -0.5     0.226     0.296
521     66     0.3     0.45     -1     -0.5     0.296     2.506
522     67     0.3     0.45     -0.5     0     0.106     0.226
523     68     0.3     0.45     -0.5     0     0.226     0.296
524     69     0.3     0.45     -0.5     0     0.296     0.386
525     70     0.3     0.45     -0.5     0     0.386     0.505
526     71     0.3     0.45     -0.5     0     0.505     2.506
527     72     0.3     0.45     0     0.3     0.106     0.226
528     73     0.3     0.45     0     0.3     0.226     0.296
529     74     0.3     0.45     0     0.3     0.296     0.386
530     75     0.3     0.45     0     0.3     0.386     0.505
531     76     0.3     0.45     0     0.3     0.505     0.577
532     77     0.3     0.45     0     0.3     0.577     2.506
533     78     0.3     0.45     0.3     0.5     0.106     0.226
534     79     0.3     0.45     0.3     0.5     0.226     0.296
535     80     0.3     0.45     0.3     0.5     0.296     0.386
536     81     0.3     0.45     0.3     0.5     0.386     0.505
537     82     0.3     0.45     0.3     0.5     0.505     0.577
538     83     0.3     0.45     0.3     0.5     0.577     0.659
539     84     0.3     0.45     0.3     0.5     0.659     0.753
540     85     0.3     0.45     0.3     0.5     0.753     2.506
541     86     0.3     0.45     0.5     0.7     0.106     0.226
542     87     0.3     0.45     0.5     0.7     0.226     0.296
543     88     0.3     0.45     0.5     0.7     0.296     0.386
544     89     0.3     0.45     0.5     0.7     0.386     0.505
545     90     0.3     0.45     0.5     0.7     0.505     0.577
546     91     0.3     0.45     0.5     0.7     0.577     0.659
547     92     0.3     0.45     0.5     0.7     0.659     0.753
548     93     0.3     0.45     0.5     0.7     0.753     0.861
549     94     0.3     0.45     0.5     0.7     0.861     0.984
550     95     0.3     0.45     0.5     0.7     0.984     2.506
551     96     0.3     0.45     0.7     0.8     0.106     0.296
552     97     0.3     0.45     0.7     0.8     0.296     0.386
553     98     0.3     0.45     0.7     0.8     0.386     0.505
554     99     0.3     0.45     0.7     0.8     0.505     0.577
555     100     0.3     0.45     0.7     0.8     0.577     0.659
556     101     0.3     0.45     0.7     0.8     0.659     0.753
557     102     0.3     0.45     0.7     0.8     0.753     0.861
558     103     0.3     0.45     0.7     0.8     0.861     0.984
559     104     0.3     0.45     0.7     0.8     0.984     2.506
560     105     0.3     0.45     0.8     0.9     0.106     0.296
561     106     0.3     0.45     0.8     0.9     0.296     0.386
562     107     0.3     0.45     0.8     0.9     0.386     0.505
563     108     0.3     0.45     0.8     0.9     0.505     0.577
564     109     0.3     0.45     0.8     0.9     0.577     0.659
565     110     0.3     0.45     0.8     0.9     0.659     0.753
566     111     0.3     0.45     0.8     0.9     0.753     0.861
567     112     0.3     0.45     0.8     0.9     0.861     0.984
568     113     0.3     0.45     0.8     0.9     0.984     1.285
569     114     0.3     0.45     0.8     0.9     1.285     2.506
570     115     0.3     0.45     0.9     1     0.106     0.296
571     116     0.3     0.45     0.9     1     0.296     0.386
572     117     0.3     0.45     0.9     1     0.386     0.505
573     118     0.3     0.45     0.9     1     0.505     0.577
574     119     0.3     0.45     0.9     1     0.577     0.659
575     120     0.3     0.45     0.9     1     0.659     0.753
576     121     0.3     0.45     0.9     1     0.753     0.861
577     122     0.3     0.45     0.9     1     0.861     0.984
578     123     0.3     0.45     0.9     1     0.984     1.285
579     124     0.3     0.45     0.9     1     1.285     2.506
580     125     0.45     0.65     -1     -0.5     0.106     0.226
581     126     0.45     0.65     -1     -0.5     0.226     0.296
582     127     0.45     0.65     -1     -0.5     0.296     0.386
583     128     0.45     0.65     -1     -0.5     0.386     2.506
584     129     0.45     0.65     -0.5     0     0.106     0.226
585     130     0.45     0.65     -0.5     0     0.226     0.296
586     131     0.45     0.65     -0.5     0     0.296     0.386
587     132     0.45     0.65     -0.5     0     0.386     0.505
588     133     0.45     0.65     -0.5     0     0.505     2.506
589     134     0.45     0.65     0     0.3     0.106     0.226
590     135     0.45     0.65     0     0.3     0.226     0.296
591     136     0.45     0.65     0     0.3     0.296     0.386
592     137     0.45     0.65     0     0.3     0.386     0.505
593     138     0.45     0.65     0     0.3     0.505     0.577
594     139     0.45     0.65     0     0.3     0.577     2.506
595     140     0.45     0.65     0.3     0.5     0.106     0.226
596     141     0.45     0.65     0.3     0.5     0.226     0.296
597     142     0.45     0.65     0.3     0.5     0.296     0.386
598     143     0.45     0.65     0.3     0.5     0.386     0.505
599     144     0.45     0.65     0.3     0.5     0.505     0.577
600     145     0.45     0.65     0.3     0.5     0.577     0.659
601     146     0.45     0.65     0.3     0.5     0.659     0.753
602     147     0.45     0.65     0.3     0.5     0.753     2.506
603     148     0.45     0.65     0.5     0.7     0.106     0.226
604     149     0.45     0.65     0.5     0.7     0.226     0.296
605     150     0.45     0.65     0.5     0.7     0.296     0.386
606     151     0.45     0.65     0.5     0.7     0.386     0.505
607     152     0.45     0.65     0.5     0.7     0.505     0.577
608     153     0.45     0.65     0.5     0.7     0.577     0.659
609     154     0.45     0.65     0.5     0.7     0.659     0.753
610     155     0.45     0.65     0.5     0.7     0.753     0.861
611     156     0.45     0.65     0.5     0.7     0.861     0.984
612     157     0.45     0.65     0.5     0.7     0.984     2.506
613     158     0.45     0.65     0.7     0.8     0.106     0.296
614     159     0.45     0.65     0.7     0.8     0.296     0.386
615     160     0.45     0.65     0.7     0.8     0.386     0.505
616     161     0.45     0.65     0.7     0.8     0.505     0.577
617     162     0.45     0.65     0.7     0.8     0.577     0.659
618     163     0.45     0.65     0.7     0.8     0.659     0.753
619     164     0.45     0.65     0.7     0.8     0.753     0.861
620     165     0.45     0.65     0.7     0.8     0.861     0.984
621     166     0.45     0.65     0.7     0.8     0.984     2.506
622     167     0.45     0.65     0.8     0.9     0.106     0.296
623     168     0.45     0.65     0.8     0.9     0.296     0.386
624     169     0.45     0.65     0.8     0.9     0.386     0.505
625     170     0.45     0.65     0.8     0.9     0.505     0.577
626     171     0.45     0.65     0.8     0.9     0.577     0.659
627     172     0.45     0.65     0.8     0.9     0.659     0.753
628     173     0.45     0.65     0.8     0.9     0.753     0.861
629     174     0.45     0.65     0.8     0.9     0.861     0.984
630     175     0.45     0.65     0.8     0.9     0.984     1.285
631     176     0.45     0.65     0.8     0.9     1.285     2.506
632     177     0.45     0.65     0.9     1     0.106     0.386
633     178     0.45     0.65     0.9     1     0.386     0.505
634     179     0.45     0.65     0.9     1     0.505     0.577
635     180     0.45     0.65     0.9     1     0.577     0.659
636     181     0.45     0.65     0.9     1     0.659     0.753
637     182     0.45     0.65     0.9     1     0.753     0.861
638     183     0.45     0.65     0.9     1     0.861     0.984
639     184     0.45     0.65     0.9     1     0.984     1.285
640     185     0.45     0.65     0.9     1     1.285     2.506
641     186     0.65     2.5     -1     -0.5     0.106     0.226
642     187     0.65     2.5     -1     -0.5     0.226     0.296
643     188     0.65     2.5     -1     -0.5     0.296     0.386
644     189     0.65     2.5     -1     -0.5     0.386     2.506
645     190     0.65     2.5     -0.5     0     0.106     0.226
646     191     0.65     2.5     -0.5     0     0.226     0.296
647     192     0.65     2.5     -0.5     0     0.296     0.386
648     193     0.65     2.5     -0.5     0     0.386     0.505
649     194     0.65     2.5     -0.5     0     0.505     2.506
650     195     0.65     2.5     0     0.3     0.106     0.226
651     196     0.65     2.5     0     0.3     0.226     0.296
652     197     0.65     2.5     0     0.3     0.296     0.386
653     198     0.65     2.5     0     0.3     0.386     0.505
654     199     0.65     2.5     0     0.3     0.505     0.577
655     200     0.65     2.5     0     0.3     0.577     0.659
656     201     0.65     2.5     0     0.3     0.659     2.506
657     202     0.65     2.5     0.3     0.5     0.106     0.226
658     203     0.65     2.5     0.3     0.5     0.226     0.296
659     204     0.65     2.5     0.3     0.5     0.296     0.386
660     205     0.65     2.5     0.3     0.5     0.386     0.505
661     206     0.65     2.5     0.3     0.5     0.505     0.577
662     207     0.65     2.5     0.3     0.5     0.577     0.659
663     208     0.65     2.5     0.3     0.5     0.659     0.753
664     209     0.65     2.5     0.3     0.5     0.753     2.506
665     210     0.65     2.5     0.5     0.7     0.106     0.226
666     211     0.65     2.5     0.5     0.7     0.226     0.296
667     212     0.65     2.5     0.5     0.7     0.296     0.386
668     213     0.65     2.5     0.5     0.7     0.386     0.505
669     214     0.65     2.5     0.5     0.7     0.505     0.577
670     215     0.65     2.5     0.5     0.7     0.577     0.659
671     216     0.65     2.5     0.5     0.7     0.659     0.753
672     217     0.65     2.5     0.5     0.7     0.753     0.861
673     218     0.65     2.5     0.5     0.7     0.861     0.984
674     219     0.65     2.5     0.5     0.7     0.984     2.506
675     220     0.65     2.5     0.7     0.8     0.106     0.296
676     221     0.65     2.5     0.7     0.8     0.296     0.386
677     222     0.65     2.5     0.7     0.8     0.386     0.505
678     223     0.65     2.5     0.7     0.8     0.505     0.577
679     224     0.65     2.5     0.7     0.8     0.577     0.659
680     225     0.65     2.5     0.7     0.8     0.659     0.753
681     226     0.65     2.5     0.7     0.8     0.753     0.861
682     227     0.65     2.5     0.7     0.8     0.861     0.984
683     228     0.65     2.5     0.7     0.8     0.984     1.285
684     229     0.65     2.5     0.7     0.8     1.285     2.506
685     230     0.65     2.5     0.8     0.9     0.106     0.296
686     231     0.65     2.5     0.8     0.9     0.296     0.386
687     232     0.65     2.5     0.8     0.9     0.386     0.505
688     233     0.65     2.5     0.8     0.9     0.505     0.577
689     234     0.65     2.5     0.8     0.9     0.577     0.659
690     235     0.65     2.5     0.8     0.9     0.659     0.753
691     236     0.65     2.5     0.8     0.9     0.753     0.861
692     237     0.65     2.5     0.8     0.9     0.861     0.984
693     238     0.65     2.5     0.8     0.9     0.984     1.285
694     239     0.65     2.5     0.8     0.9     1.285     2.506
695     240     0.65     2.5     0.9     1     0.106     0.386
696     241     0.65     2.5     0.9     1     0.386     0.505
697     242     0.65     2.5     0.9     1     0.505     0.577
698     243     0.65     2.5     0.9     1     0.577     0.659
699     244     0.65     2.5     0.9     1     0.659     0.753
700     245     0.65     2.5     0.9     1     0.753     0.861
701     246     0.65     2.5     0.9     1     0.861     0.984
702     247     0.65     2.5     0.9     1     0.984     1.285
703     248     0.65     2.5     0.9     1     1.285     2.506

==> anc/DataRelease/xs.txt <==
GlobalXbin    Z
0    0.04167149902332299
1    0.06923637540997811
2    0.0829953332943604
3    0.0880648184510693
4    0.08146001115300804
5    0.07730303281163811
6    0.06907841655187072
7    0.06924235634699169
8    0.05770458054708883
9    0.03920595186519175
10    0.004722763559324725
11    0.164425472003283
12    0.3179517975628572
13    0.3734841937102601
14    0.3592350319708068
15    0.3046554357240174
16    0.2698206705074468
17    0.2328610164017904
18    0.2118707459522714
19    0.1637283205186565
20    0.09957081836458692
21    0.01392702327783082
22    0.006422909020496449
23    0.007447056920248508
24    0.007920583425401913
25    0.008507470732507769
26    0.009432183403189335
27    0.009422349673728073
28    0.009606620107797847
29    0.009854944608414708
30    0.0096337772769078
31    0.0107362823531062
32    0.01376306047991693
33    0.01896911154387542
34    0.027602397719298
35    0.04371134972362627
36    0.07110181323256866
37    0.1215332422461834
38    0.205112182137469
39    0.03657441883891661
40    0.04111450089667683
41    0.04300219773441896
42    0.0480924616507148
43    0.05612185811473772
44    0.06463111452673806
45    0.07528422468907628
46    0.08475147616059542
47    0.09583778068244303
48    0.1109676048169828
49    0.1326409133488116
50    0.164787996028248
51    0.201184354143072
52    0.2476764654538604
53    0.3087023807973516
54    0.3912016239830601
55    0.4623503335061073
56    0.03990783939520415
57    0.06179859903386506
58    0.07788056602411358
59    0.08864908213521346
60    0.0945841010718466
61    0.09760835898319255
62    0.09872093050380575
63    0.1053449827082912
64    0.1179176680064196
65    0.1617556874486359
66    0.08371918567794044
67    0.2109676716423133
68    0.3084204293445404
69    0.3638117364910638
70    0.394087973651556
71    0.4044218372887128
72    0.4238959138276568
73    0.4651290348705351
74    0.541905936050623
75    0.6781101714903444
76    0.1410783975310821
77    0.03830587354595178
78    0.001407852945023619
79    0.09863112022356657
80    0.5340875490819705
81    0.440788027473947
82    0.3018212829214823
83    0.1093082851536169
84    0.008241023403377208
85    0.2508615588543019
86    0.06524798087739681
87    0.02081597590162546
88    0.004496927924572605
89    0.001484995779925822
90    0.5034064367109194
91    0.3481820038260662
92    0.2299091835292105
93    0.1444677225438595
94    0.09208990453173355
95    0.05481527886670934
96    0.03159021985581439
97    0.01294902964446673
98    0.001848958445546371
99    1.932268672232284
100    1.063608731813802
101    1.017445841672503
102    0.9819955048700486
103    0.8980729595199621
104    0.7884018071768536
105    0.7312255161376704
106    0.6157454902329731
107    0.54638144656999
108    0.4212345286328002
109    0.3387319877832942
110    0.2588685535423631
111    0.199392146512013
112    0.1135646006015126
113    0.03351091849182469
114    0.001507878700469041
115    0.002863736144460512
116    0.005244802887220311
117    0.008189631678605487
118    0.01082744359121614
119    0.01246634343986126
120    0.01474580274839842
121    0.01988267623165896
122    0.02896913524083269
123    0.04066666502149546
124    0.05281729833418966
125    0.06728465645583423
126    0.08830123903184636
127    0.1227516136954664
128    0.1682314569249105
129    0.2221927548588636
130    0.2860896762392332
131    0.3580206499553776
132    0.4345005477994935
133    0.5203255408998495
134    0.08739805874770759
135    0.191960686073342
136    0.04882746121348493
137    0.01483443560560711
138    0.00651878060460244
139    0.01442956906969227
140    0.0005319146141692331
141    0.006145871914696378
142    0.02031100434777798
143    0.01580314419048175
144    0.0006749000364086206
145    0.005544782107710167
146    0.02283401953462174
147    0.02475645002545816
148    0.002350955231934482
149    0.005202434097554312
150    0.02289825352423253
151    0.03408024881779784
152    0.03759254077966377
153    0.03075800451672332
154    0.001997374216659277
155    0.005334121696985729
156    0.02081678850000598
157    0.03998349709642183
158    0.06161830057697221
159    0.06452549643174106
160    0.04578538466842683
161    0.02668678913831857
162    0.0130176763652607
163    0.0009388922036975622
164    0.0071249532800158
165    0.03686566998549013
166    0.07373813307393765
167    0.09041566742921907
168    0.08027283249761777
169    0.05917855775304649
170    0.03405425631517118
171    0.02127548751464521
172    0.002319282381853898
173    0.00425755943168449
174    0.02919461077765521
175    0.0752418825351175
176    0.1043212739994393
177    0.1153125671700028
178    0.1073253637468737
179    0.0963254890540739
180    0.07758306274989382
181    0.03987332873486024
182    0.004174053956413871
183    0.0008842292587249354
184    0.02101494566234386
185    0.06760492148525638
186    0.09531553651770255
187    0.1244335585706062
188    0.1608745359478492
189    0.2129175336840886
190    0.2227784038708483
191    0.1899379793039887
192    0.03650357549043903
193    0.07746870662361464
194    0.1930316674044762
195    0.1022919280618484
196    0.0006828051657584415
197    0.06534392076921554
198    0.1881635266466834
199    0.2116925469491862
200    0.09339065713467506
201    0.0219973790841564
202    0.0003183020906184115
203    0.06427666052915786
204    0.2069051564404011
205    0.2542778621860132
206    0.2256562827938978
207    0.134280682849805
208    0.06307348956370358
209    0.001715050826791097
210    0.05594814056119315
211    0.189439885868689
212    0.2212427693018793
213    0.3104335675674161
214    0.3137170241436866
215    0.2291819379415731
216    0.1122371939971963
217    0.03748693331704601
218    0.001074043245613014
219    0.04574626996895345
220    0.183017121594026
221    0.2570950552168531
222    0.3811739109061939
223    0.4672786884544952
224    0.4257805498460154
225    0.287790323280082
226    0.1513744508598347
227    0.07250867735428686
228    0.004329830191959263
229    0.02393984031270312
230    0.1135871569400706
231    0.2498966465604422
232    0.369756189552451
233    0.4996592315237128
234    0.5403727900794666
235    0.4712596882506421
236    0.3837667186109682
237    0.2622687296397347
238    0.1029471089113216
239    0.005128362975767508
240    0.006776154792699925
241    0.06821603903828163
242    0.1811656741440396
243    0.295580300596251
244    0.4065607373259437
245    0.4592548051989898
246    0.5507788499696608
247    0.6161363950816052
248    0.4888638623555724
249    0.2917995944357158
250    0.02865979687977809
251    0.001198118595919581
252    0.03343456586662027
253    0.08147887816004304
254    0.1693723317408657
255    0.2049416876351934
256    0.2318719186116361
257    0.3567613865038989
258    0.5618027439039071
259    0.4553100670351888
260    0.4324053961128652
261    0.09819495302677399
262    0.07240424475490995
263    0.03378192285583868
264    0.03331198411350646
265    0.02899424425043045
266    0.02403288850809686
267    0.01292424359158895
268    0.00725223741425975
269    0.0002345786996032814
270    0.1922233049356168
271    0.142419664724434
272    0.1027063761786249
273    0.09814766527629698
274    0.06259718073110279
275    0.04534151785167465
276    0.03892009089436322
277    0.01387947292585281
278    0.00153420994701289
279    0.4865729306198966
280    0.3839949895543584
281    0.2782206438583643
282    0.219290667410807
283    0.1704860704595648
284    0.1495061284042495
285    0.06963763811484369
286    0.06457075523562959
287    0.04983243907186596
288    0.02954738452779299
289    0.00295725817110638
290    0.713461706657598
291    0.6949398743172384
292    0.6220665471406551
293    0.5921048840526797
294    0.4805188661387169
295    0.3803911771523693
296    0.3263027252966643
297    0.2527567705022856
298    0.1762907565056424
299    0.1110626218604738
300    0.04909873989515947
301    0.009361375799971684
302    0.9086187611982695
303    1.025994810291848
304    0.9875444741178412
305    0.8890271417328192
306    0.8401146045195731
307    0.7201542321861699
308    0.6260711929049498
309    0.5536761373102417
310    0.4468279156405824
311    0.3302567775713156
312    0.2188851804258327
313    0.1393882294029835
314    0.05425322493501154
315    0.01004550159802336
316    1.0358114629902
317    1.133048971015345
318    1.11089240359845
319    0.9446562759769308
320    0.9363234342322032
321    0.9414413170567618
322    0.8382002728153893
323    0.8030741004193124
324    0.6666174153619117
325    0.582901219069504
326    0.4735497957732921
327    0.3747938231456321
328    0.1769024538676888
329    0.03806122107802598
330    1.117237996726469
331    1.192029199496009
332    1.122705767776117
333    1.016748749291289
334    1.097535537266885
335    1.084597485017805
336    0.9950978767914708
337    0.9341924766910593
338    0.7814138718732957
339    0.6831148978897654
340    0.5825152176765077
341    0.5198814529953223
342    0.3285644605375871
343    0.1037837467186548
344    1.228123450532103
345    1.319891677975954
346    1.275512681734021
347    1.221330015036639
348    1.320706518703848
349    1.221086135734593
350    1.06913197830304
351    1.057620181279652
352    0.9111561197646297
353    0.7700696838251286
354    0.6938046229366639
355    0.589833198486141
356    0.4667048878780598
357    0.2225205622382581
358    0.2079935887747292
359    0.4137408814211258
360    0.4993545599744117
361    0.4652256309028448
362    0.4067894430654034
363    0.3455454992749097
364    0.3050744783303312
365    0.2730250579239679
366    0.2214803494366093
367    0.12258536625175
368    0.02283725619529504
369    0.04233757280513083
370    0.04690889820961405
371    0.04903715000642538
372    0.05573923547504483
373    0.06665233855827266
374    0.0770622762599996
375    0.08831259941154444
376    0.09836337838710496
377    0.1108902039798381
378    0.1305949594498756
379    0.1590906121724834
380    0.1974972237210489
381    0.2401982781438254
382    0.3004542967906431
383    0.3918277531982404
384    0.5392440213982327
385    0.7085125548841256
386    0.1228808103859239
387    0.193832406776195
388    0.1358248822083691
389    0.001214504721350541
390    0.1224762555681698
391    0.2291824936493437
392    0.239280934687794
393    0.1074367092401226
394    0.02396165878084467
395    0.0005957708181424375
396    0.09111291111423592
397    0.2455577718132982
398    0.2994907186336503
399    0.3057147634076268
400    0.1575959531742663
401    0.05132218622930637
402    0.001219219203766269
403    0.07583055451260647
404    0.2385976274646485
405    0.3241602442971147
406    0.4264221035833161
407    0.3572087698558935
408    0.2707201469877555
409    0.1428439526309283
410    0.05280229169828571
411    0.00260398772689991
412    0.06185170537558035
413    0.2151917426460634
414    0.3252576977185261
415    0.4917106645177924
416    0.5129419085551836
417    0.5023747050003229
418    0.3812635936667568
419    0.1953717955712335
420    0.07576615119529546
421    0.008791500178687904
422    0.01548438748625604
423    0.1562077632264507
424    0.3146664911315336
425    0.4912939399772748
426    0.6138927852216339
427    0.6880968954976686
428    0.6333714128212611
429    0.4702076529336698
430    0.295822124295019
431    0.1321421924300187
432    0.02008972336285973
433    0.01716457835605898
434    0.1443100652873609
435    0.2493973357936033
436    0.3654959493779598
437    0.5536313743655034
438    0.6248398232442672
439    0.709385259653595
440    0.7088560472416651
441    0.581020129766631
442    0.329231350162054
443    0.06139991760266183
444    0.02063103923776221
445    0.08649676632620286
446    0.1101506604075417
447    0.2818248824872261
448    0.4141959779255346
449    0.4092691849334792
450    0.60049530464626
451    0.836640025440229
452    0.8516166710541883
453    0.6475581251682723
454    0.175537225843258
455    0.2256778639622671
456    0.3084910176478264
457    0.1612619822949169
458    0.0009657644310578576
459    0.1764093548694289
460    0.4063152322875516
461    0.3960053928755287
462    0.1396773746744204
463    0.0009023384107747704
464    0.1003945038093245
465    0.441585301395618
466    0.5614190051033784
467    0.4322709502448508
468    0.1440749299595118
469    0.003333586817216065
470    0.1127485004215985
471    0.4775064454419173
472    0.6304892562674475
473    0.8132700719988334
474    0.5486919862472946
475    0.2980426418760759
476    0.1295178588096193
477    0.003474233051962796
478    0.1160949223321549
479    0.4017945117833434
480    0.5746995814259466
481    0.9742908070340625
482    1.107987697607457
483    0.9999098177983727
484    0.7008466797353007
485    0.3366646014304943
486    0.1190822121568542
487    0.004163342675541207
488    0.0743837906509667
489    0.2339810723254875
490    0.5244582558573472
491    1.001964027843533
492    1.474716329848251
493    1.654519806802089
494    1.552367800940785
495    1.130649719792574
496    0.6663544435184046
497    0.04432605729988867
498    0.04231857228007666
499    0.1565488711869163
500    0.4336710345740834
501    0.8476133073751027
502    1.295812140131529
503    1.41675558316025
504    1.675077603213794
505    1.737036292041307
506    1.548692138167777
507    0.8131529663723057
508    0.05287129111139712
509    0.04111733622485503
510    0.2703578226434259
511    0.6100827475726952
512    0.9461889655394949
513    0.8564447945449144
514    1.359620132744126
515    1.855224831159025
516    2.233187985028217
517    1.999286100458427
518    0.4039029471160741
519    0.1132189925238572
520    0.196093218127538
521    0.00944228816323916
522    0.1088534655910641
523    0.2272029038045246
524    0.2590856602776754
525    0.1445760263432927
526    0.001895096998324401
527    0.07544440588215603
528    0.2590636326363382
529    0.340868714949638
530    0.3763314859804289
531    0.2229568077717051
532    0.006802270742542402
533    0.07372867545866318
534    0.3091135026477297
535    0.4172369661020112
536    0.4627195681553257
537    0.4479449035378703
538    0.4022195755921621
539    0.209219341066888
540    0.005527786582981685
541    0.07540495600700664
542    0.3017716841358795
543    0.4261285178895746
544    0.469566293493427
545    0.5172478179745832
546    0.5598529832107614
547    0.5669577423089834
548    0.3835032253729471
549    0.1697891526502409
550    0.006228339671596286
551    0.09819057447049549
552    0.3413528271778067
553    0.4527475751579073
554    0.5465465638979439
555    0.670956381934414
556    0.6391589307925762
557    0.6180274360629811
558    0.5031204393405841
559    0.05458107255790554
560    0.06168990873889502
561    0.2408801756506075
562    0.3799934098821541
563    0.5903606929948502
564    0.6177629882244694
565    0.7451657188391003
566    0.6838845191399445
567    0.6485322759615511
568    0.4326634869214435
569    0.04514694564311828
570    0.03351616608870963
571    0.1181908585470536
572    0.2331598595299777
573    0.3473042743682937
574    0.4093103722908658
575    0.5344085719061645
576    0.5773719711884695
577    0.5685876347963137
578    0.3659753416987392
579    0.08839434838976333
580    0.05997096693181925
581    0.1083810907082157
582    0.08044842960413251
583    0.001015079450277152
584    0.05475716633913149
585    0.1375057141015585
586    0.1612714532398447
587    0.1045733469297897
588    0.001797521021973604
589    0.03616510070909845
590    0.1433641481786773
591    0.1802615521329183
592    0.1863586437414863
593    0.1453612547202646
594    0.007034857529351147
595    0.02715789018414569
596    0.1407534404381452
597    0.1967390293968458
598    0.1890274932926261
599    0.1965424931860593
600    0.195654924157236
601    0.1525939929094883
602    0.00625956087113268
603    0.02880742192507821
604    0.1181962906466062
605    0.1852352359645364
606    0.1856795861469892
607    0.1793796478592785
608    0.1910928459807169
609    0.203263506616985
610    0.1660331350774651
611    0.1041218029199216
612    0.005462464170906151
613    0.03990883666953894
614    0.1346139840822698
615    0.1708883013425333
616    0.1882148907119056
617    0.1870157634054631
618    0.1866910758435368
619    0.198078072434959
620    0.1499833303618223
621    0.02233345328877819
622    0.02921852039052976
623    0.09738150547715309
624    0.1359379991255727
625    0.1638085186089877
626    0.1966228579345627
627    0.197002403523454
628    0.1871398897479671
629    0.1404352667935683
630    0.08707006115567377
631    0.01502603916408985
632    0.02226164335356479
633    0.07407823809028678
634    0.1086610662212944
635    0.13430418868739
636    0.1319402707183223
637    0.1207529969349724
638    0.09389850820128028
639    0.05271269115177444
640    0.01780154032147428
641    0.006945702991377709
642    0.01143048453610951
643    0.007092412980389644
644    0.0001174261092680025
645    0.007471396345490587
646    0.01916570097058022
647    0.01591659340659414
648    0.009744113684323239
649    0.0002771850794749227
650    0.004855938581455278
651    0.01850572272887005
652    0.01899248575053821
653    0.01465818278120056
654    0.01158702695571111
655    0.008874177594224148
656    0.0003820264915450064
657    0.003193075642975917
658    0.01611551343753941
659    0.02051096831410753
660    0.01597517662273482
661    0.01339809652579855
662    0.01433210499227572
663    0.01218798119610097
664    0.0009061545181405315
665    0.003529655834184415
666    0.01429287246590553
667    0.02046953534163657
668    0.01867994376805443
669    0.01527515173662898
670    0.01500209494841905
671    0.01395009123544264
672    0.01138257790692102
673    0.008291505705053917
674    0.0007836301707359886
675    0.005575629511248916
676    0.01902794099542648
677    0.02076186845468617
678    0.01784587684441321
679    0.01565538306973044
680    0.01432510362576098
681    0.01196478815966718
682    0.01052684184172651
683    0.00638866794735824
684    0.001057538182066507
685    0.004495805586474413
686    0.01223180267204195
687    0.01503186182002874
688    0.01751319784663755
689    0.01631727594881776
690    0.01440071376279446
691    0.01274785840490066
692    0.008638229119275252
693    0.006258237388818303
694    0.002782728697464606
695    0.003212489866487644
696    0.008546585224386805
697    0.01070906808159993
698    0.011139049943562
699    0.0107576166388339
700    0.008078574343318089
701    0.005338912895239959
702    0.003198454761295083
703    0.002708835818588408
end

